Torsion, valley holonomy, and Berry phases of quasiparticles encircling dislocations and defect complexes in graphene

We investigate the geometric phase acquired by low-energy quasiparticles encircling defects in graphene. Following Anandan, this phase is the holonomy of the Poincare connection; its translational part couples momentum to torsion, giving $P_a\int T^a$. In the Katanaev-Volovich theory, dislocation torsion is confined to the defect core. For graphene, the relevant momentum is $\hbar(\tau_3\KK+\mathbf q)$. We show that an isolated dislocation yields a topological valley factor $e^{\mp2\pi i/3}$ when its Burgers vector $\bb$ lies outside the $\sqrt3\times\sqrt3$ superlattice, together with a dispersive factor $e^{-i\mathbf q\cdot\bb}$ for every nonzero $\bb$. The topological factor recovers the lattice result of Mesaros et al. as a torsion-flux phase; 4-8 dislocations retain only the dispersive contribution. Composing Volterra elements gives the holonomy of defect complexes. At zero net Frank angle, it depends only on the net Burgers vector. The valley flux obeys a three-coloring rule: pentagons and heptagons contribute according to their Kekule site color, whereas squares and octagons do not. Atomic models confirm that ring content alone does not fix the phase: a 5-8-5 core is invisible as a divacancy or as a dislocation with $|\bb|=\sqrt3a$, but carries flux $\pm1/3$ for $\bb=2\mathbf a_1$. The torsion trace produces no geometric phase: its vector coupling violates time-reversal symmetry, while the allowed axial coupling causes only anisotropic short-range scattering.

==> anc/README.md <==
# Code archive — Supplemental Material

**Manuscript:** "Torsion, valley holonomy, and Berry phases of quasiparticles encircling dislocations and defect complexes in graphene"
G. Q. Garcia and C. Furtado

Tested with Python 3.13, SymPy 1.14, NumPy 2.5, SciPy 1.18, Matplotlib 3.11, NetworkX 3.6.
Install dependencies with `pip install -r requirements.txt`.

| File | Purpose | Supplemental Material |
|---|---|---|
| `verify_symbolic.py` | Symbolic/numerical checks of every analytic step (77 checks) | Secs. S1–S4, S6–S9 |
| `defect_complexes.py` | Exact integer lattice arithmetic for Volterra composition and the three-coloring rule; 3000 random complexes (12 checks) | Sec. S5 |
| `atomic_models.py` | Relaxed atomic models of seven defects and Burgers circuits at radii 5.5a, 7.5a, 9.5a (Table I of the main text; Table S1) | Sec. S5 |
| `make_fig1.py` | Fig. 1 (5–7 edge dislocation) | — |
| `make_fig2.py` | Fig. 2 (Kekulé three-coloring and seams); imports `atomic_models.py` | Sec. S5 |
| `*_output.txt`, `atomic_models_results.json` | Reference outputs of the scripts above | — |

Usage:

```
python3 verify_symbolic.py      > verify_symbolic_output.txt
python3 defect_complexes.py     > defect_complexes_output.txt
python3 atomic_models.py        > atomic_models_output.txt   # also writes atomic_models_results.json
python3 make_fig1.py            # writes fig1_dislocation.pdf/.png
python3 make_fig2.py            # writes fig2_kekule.pdf/.png
```

Each check prints PASS or FAIL; all checks pass with the versions above.


==> anc/README.txt <==
Ancillary files for the arXiv submission

Main manuscript:
- manuscript.tex
- fig1_dislocation.pdf
- fig2_kekule.pdf

Ancillary material (downloadable separately):
- supplemental_material.pdf: supplementary document
- supplemental_material.tex: source of the supplementary document
- code_archive.zip: computational code and associated data

The cover letter and pre-generated manuscript PDF were intentionally excluded.
The arXiv submission system should compile manuscript.tex as the main document.
Please inspect the generated PDF in the arXiv preview before finalizing submission.


==> anc/atomic_models.py <==
#!/usr/bin/env python3
"""
Atomic models of defects in graphene and a purely geometric measurement of the valley flux
seen by loops that enclose them.

For each model we
  1. build the relaxed honeycomb network containing the defect,
  2. find all rings (faces of the planar graph) and their sizes,
  3. run Burgers circuits through hexagons only, at several radii around the core:
     each hop between adjacent hexagons is identified with one of the six ideal lattice
     vectors; the closure failure is the Burgers vector b (in units of a1, a2),
  4. evaluate the valley flux alpha = K.b/2pi mod 1, and
  5. propagate the Kekule 3-coloring of the hexagons; a defect with alpha != 0 forces a
     seam (a line of color mismatches running from the core to the boundary).
"""
import numpy as np
import networkx as nx
from scipy.spatial import cKDTree

acc = 1.0
a = np.sqrt(3) * acc
A1 = np.array([a, 0.0]); A2 = np.array([a / 2, np.sqrt(3) * a / 2])
BASIS = np.column_stack([A1, A2])
HOPS = {(1, 0): A1, (0, 1): A2, (-1, 1): A2 - A1, (-1, 0): -A1, (0, -1): -A2, (1, -1): A1 - A2}

def honeycomb(N=18):
    pts, sub = [], []
    for i in range(-N, N + 1):
        for j in range(-N, N + 1):
            R = i * A1 + j * A2
            pts.append(R); sub.append(0)
            pts.append(R + np.array([0.0, acc])); sub.append(1)
    pts = np.array(pts); sub = np.array(sub)
    # origin at a hexagon center: hexagon with atoms around (a/2, acc/2)... center of hexagon
    center = np.array([a / 2, acc / 2 + acc * 0.0])
    # the hexagon center for this geometry is at (a/2, -acc/2) + ... compute properly:
    center = A1 / 2 + np.array([0.0, -acc / 2])
    return pts - center, sub

def _cross(p1, p2, p3, p4):
    d = lambda a_, b_, c_: (b_[0] - a_[0]) * (c_[1] - a_[1]) - (b_[1] - a_[1]) * (c_[0] - a_[0])
    return (d(p1, p2, p3) * d(p1, p2, p4) < 0) and (d(p3, p4, p1) * d(p3, p4, p2) < 0)

def _crosses_any(G, P, i, j):
    for u, v in G.edges:
        if len({u, v, i, j}) == 4 and _cross(P[i], P[j], P[u], P[v]):
            return True
    return False

def bond_graph(P, cutoff=1.9):
    tree = cKDTree(P)
    deg = np.zeros(len(P), int)
    cand = sorted((np.hypot(*(P[i] - P[j])), i, j) for i, j in tree.query_pairs(cutoff * acc))
    G = nx.Graph(); G.add_nodes_from(range(len(P)))
    for d, i, j in cand:
        if deg[i] < 3 and deg[j] < 3:
            if d > 1.3 * acc and _crosses_any(G, P, i, j):
                continue
            G.add_edge(i, j); deg[i] += 1; deg[j] += 1
    # core reconstruction: pair remaining under-coordinated atoms (closest pairs first, < 2.6 acc)
    und = [v for v in G if deg[v] < 3]
    cand = sorted((np.hypot(*(P[i] - P[j])), i, j) for i in und for j in und if i < j)
    for d, i, j in cand:
        if d < 2.6 * acc and deg[i] < 3 and deg[j] < 3 and not G.has_edge(i, j) and not _crosses_any(G, P, i, j):
            G.add_edge(i, j); deg[i] += 1; deg[j] += 1
    return G

def faces(G, P, maxsize=12):
    """Faces of the geometric planar embedding (each directed edge used once)."""
    nbr = {}
    for v in G.nodes:
        ns = list(G.neighbors(v))
        ang = [np.arctan2(*(P[u] - P[v])[::-1]) for u in ns]
        nbr[v] = [u for _, u in sorted(zip(ang, ns))]
    used, F = set(), []
    for u, v in list(G.edges) + [(v, u) for u, v in G.edges]:
        if (u, v) in used:
            continue
        face = [u]; e = (u, v)
        ok = True
        while True:
            used.add(e)
            x, y = e
            lst = nbr[y]; k = lst.index(x)
            z = lst[(k - 1) % len(lst)]          # next edge clockwise -> traces faces consistently
            if (y, z) == (u, v):
                break
            face.append(y); e = (y, z)
            if len(face) > maxsize:
                ok = False
                break
        if ok and 3 <= len(face) <= maxsize:
            F.append(face)
    # remove duplicates (same vertex set)
    seen, out = set(), []
    for f in F:
        key = frozenset(f)
        if key not in seen:
            seen.add(key); out.append(f)
    return out

def dual(F, P):
    cen = np.array([P[f].mean(0) for f in F])
    edge2f = {}
    for k, f in enumerate(F):
        for i in range(len(f)):
            e = frozenset((f[i], f[(i + 1) % len(f)]))
            edge2f.setdefault(e, []).append(k)
    D = nx.Graph(); D.add_nodes_from(range(len(F)))
    for e, fs in edge2f.items():
        if len(fs) == 2:
            D.add_edge(*fs)
    return D, cen

def classify(v):
    best = min(HOPS, key=lambda k: np.hypot(*(v - HOPS[k])))
    err = np.hypot(*(v - HOPS[best])) / a
    return best, err

def burgers_circuit(F, D, cen, R, width=0.75 * a):
    """Closed path through hexagons in an annulus of radius R around the origin."""
    hexes = [k for k, f in enumerate(F) if len(f) == 6 and abs(np.hypot(*cen[k]) - R) < width]
    H = D.subgraph(hexes).copy()
    # cut along the positive x axis
    for u, v in list(H.edges):
        cu, cv = cen[u], cen[v]
        if (cu[1] >= 0) != (cv[1] >= 0) and (cu[0] + cv[0]) > 0:
            H.remove_edge(u, v)
    # pairs across the cut
    cross = [(u, v) for u, v in D.subgraph(hexes).edges
             if (cen[u][1] >= 0) != (cen[v][1] >= 0) and (cen[u][0] + cen[v][0]) > 0]
    best = None
    for u, v in cross:
        up, dn = (u, v) if cen[u][1] >= 0 else (v, u)
        try:
            path = nx.shortest_path(H, up, dn)
        except nx.NetworkXNoPath:
            continue
        loop = path + [up]
        if best is None or len(loop) < len(best):
            best = loop
    if best is None:
        return None
    total = np.zeros(2, int); maxerr = 0.0
    # orientation: make it counter-clockwise
    area = sum(cen[best[i]][0] * cen[best[i + 1]][1] - cen[best[i + 1]][0] * cen[best[i]][1] for i in range(len(best) - 1))
    if area < 0:
        best = best[::-1]
    for i in range(len(best) - 1):
        k, err = classify(cen[best[i + 1]] - cen[best[i]])
        total += np.array(k); maxerr = max(maxerr, err)
    return -total, len(best) - 1, maxerr      # b = - (sum of ideal hops)  (FS/RH convention)

def kekule_seam(F, D, cen, rmax):
    hexes = [k for k, f in enumerate(F) if len(f) == 6 and np.hypot(*cen[k]) < rmax]
    H = D.subgraph(hexes)
    start = min(hexes, key=lambda k: abs(np.hypot(*cen[k]) - rmax * 0.6))
    col = {start: 0}
    for u, v in nx.bfs_edges(H, start):
        k, _ = classify(cen[v] - cen[u])
        col[v] = (col[u] + 2 * k[0] + k[1]) % 3
    bad = []
    for u, v in H.edges:
        if u in col and v in col:
            k, _ = classify(cen[v] - cen[u])
            if (col[u] + 2 * k[0] + k[1]) % 3 != col[v]:
                bad.append((u, v))
    return col, bad

# ------------------------------------------------------------------ models
def elastic_dislocation(bvec_int, ds=0.013, dt=0.37, nu=0.17, N=18):
    """Volterra edge dislocation with Burgers vector b = n1 a1 + n2 a2 (relaxed isotropically)."""
    pts, sub = honeycomb(N)
    b = BASIS @ np.array(bvec_int, float)
    bhat = b / np.linalg.norm(b); nhat = np.array([-bhat[1], bhat[0]])
    s = pts @ bhat; t = pts @ nhat
    # remove a strip of width |b| along bhat in the half plane t > t0 (cut along +nhat)
    t0 = dt * acc; s0 = -np.linalg.norm(b) / 2 + ds
    strip = (t > t0) & (s >= s0) & (s < s0 + np.linalg.norm(b))
    pts, sub = pts[~strip], sub[~strip]
    s = pts @ bhat; t = pts @ nhat
    s = s - (s0 + np.linalg.norm(b) / 2); t = t - t0
    r2 = s**2 + t**2
    th = np.arctan2(t, s); th = np.where(th > np.pi / 2, th - 2 * np.pi, th)
    bm = -np.linalg.norm(b)
    us = bm / (2 * np.pi) * (th + s * t / (2 * (1 - nu) * r2))
    ut = -bm / (2 * np.pi) * ((1 - 2 * nu) / (4 * (1 - nu)) * np.log(r2) + (s**2 - t**2) / (4 * (1 - nu) * r2))
    s2, t2 = s + us, t + ut
    P = np.outer(s2, bhat) + np.outer(t2, nhat)
    return P, sub

def stone_wales(N=18):
    pts, sub = honeycomb(N)
    # rotate the bond closest to the origin by 90 degrees about its midpoint
    tree = cKDTree(pts)
    pairs = [(np.hypot(*((pts[i] + pts[j]) / 2)), i, j) for i, j in tree.query_pairs(1.05 * acc)]
    _, i, j = min(pairs)
    m = (pts[i] + pts[j]) / 2
    rot = np.array([[0, -1], [1, 0]])
    pts[i] = m + rot @ (pts[i] - m); pts[j] = m + rot @ (pts[j] - m)
    return pts, sub

def divacancy(N=18):
    pts, sub = honeycomb(N)
    tree = cKDTree(pts)
    pairs = [(np.hypot(*((pts[i] + pts[j]) / 2)), i, j) for i, j in tree.query_pairs(1.05 * acc)]
    _, i, j = min(pairs)
    keep = np.ones(len(pts), bool); keep[[i, j]] = False
    P, s = pts[keep], sub[keep]
    # mild inward relaxation of the four dangling atoms so that they pair into two bonds
    tree = cKDTree(P)
    m = (pts[i] + pts[j]) / 2
    return P, s

MODELS = {
    "5-7, b = a1": lambda: elastic_dislocation((1, 0)),
    "5-7 (separated), b = a1+a2": lambda: elastic_dislocation((1, 1), 0.01, 0.05),
    "4-8, b = a1+a2": lambda: elastic_dislocation((1, 1), 0.01, 1.05),
    "5-5-8, b = a1+a2": lambda: elastic_dislocation((1, 1), 0.01, 0.65),
    "5-5-8, b = 2a1": lambda: elastic_dislocation((2, 0)),
    "Stone-Wales 5-7-7-5": stone_wales,
    "divacancy 5-8-5": divacancy,
}

def analyse(name, builder, radii=(5.5, 7.5, 9.5)):
    P, sub = builder()
    keep = np.hypot(P[:, 0], P[:, 1]) < 13.5 * a
    P, sub = P[keep], sub[keep]
    G = bond_graph(P)
    F = faces(G, P)
    D, cen = dual(F, P)
    core = [len(f) for k, f in enumerate(F) if len(f) != 6 and np.hypot(*cen[k]) < 4 * a]
    res = []
    for R in radii:
        out = burgers_circuit(F, D, cen, R * a / np.sqrt(3) * np.sqrt(3))
        res.append(out)
    return P, sub, G, F, D, cen, sorted(core), res

if __name__ == "__main__":
    import json
    table = []
    for name, bld in MODELS.items():
        P, sub, G, F, D, cen, core, res = analyse(name, bld)
        print(f"\n{name}: non-hexagonal rings near core = {core}")
        for R, out in zip((5.5, 7.5, 9.5), res):
            if out is None:
                print(f"   R={R}a: no circuit"); continue
            b, nhop, err = out
            al = ((2 * b[0] + b[1]) % 3)
            print(f"   R={R}a: hops={nhop:3d}  max hop error={err:.2f}  b = {b[0]:+d} a1 {b[1]:+d} a2  ->  alpha = {al}/3")
        bs = {tuple(int(x) for x in o[0]) for o in res if o is not None}
        table.append(dict(model=name, rings=core, b=[list(x) for x in bs], alpha=[int((2*x[0]+x[1]) % 3) for x in bs]))
    json.dump(table, open("atomic_models_results.json", "w"), indent=1)


==> anc/atomic_models_output.txt <==

5-7, b = a1: non-hexagonal rings near core = [5, 7]
   R=5.5a: hops= 35  max hop error=0.05  b = -1 a1 +0 a2  ->  alpha = 1/3
   R=7.5a: hops= 50  max hop error=0.03  b = -1 a1 +0 a2  ->  alpha = 1/3
   R=9.5a: hops= 63  max hop error=0.03  b = -1 a1 +0 a2  ->  alpha = 1/3

5-7 (separated), b = a1+a2: non-hexagonal rings near core = [5, 7]
   R=5.5a: hops= 35  max hop error=0.08  b = -1 a1 -1 a2  ->  alpha = 0/3
   R=7.5a: hops= 50  max hop error=0.06  b = -1 a1 -1 a2  ->  alpha = 0/3
   R=9.5a: hops= 64  max hop error=0.05  b = -1 a1 -1 a2  ->  alpha = 0/3

4-8, b = a1+a2: non-hexagonal rings near core = [4, 8]
   R=5.5a: hops= 37  max hop error=0.08  b = -1 a1 -1 a2  ->  alpha = 0/3
   R=7.5a: hops= 50  max hop error=0.06  b = -1 a1 -1 a2  ->  alpha = 0/3
   R=9.5a: hops= 62  max hop error=0.05  b = -1 a1 -1 a2  ->  alpha = 0/3

5-5-8, b = a1+a2: non-hexagonal rings near core = [5, 5, 8]
   R=5.5a: hops= 36  max hop error=0.08  b = -1 a1 -1 a2  ->  alpha = 0/3
   R=7.5a: hops= 50  max hop error=0.06  b = -1 a1 -1 a2  ->  alpha = 0/3
   R=9.5a: hops= 63  max hop error=0.05  b = -1 a1 -1 a2  ->  alpha = 0/3

5-5-8, b = 2a1: non-hexagonal rings near core = [5, 5, 8]
   R=5.5a: hops= 36  max hop error=0.09  b = -2 a1 +0 a2  ->  alpha = 2/3
   R=7.5a: hops= 49  max hop error=0.07  b = -2 a1 +0 a2  ->  alpha = 2/3
   R=9.5a: hops= 63  max hop error=0.05  b = -2 a1 +0 a2  ->  alpha = 2/3

Stone-Wales 5-7-7-5: non-hexagonal rings near core = [5, 5, 7, 7]
   R=5.5a: hops= 36  max hop error=0.00  b = +0 a1 +0 a2  ->  alpha = 0/3
   R=7.5a: hops= 51  max hop error=0.00  b = +0 a1 +0 a2  ->  alpha = 0/3
   R=9.5a: hops= 63  max hop error=0.00  b = +0 a1 +0 a2  ->  alpha = 0/3

divacancy 5-8-5: non-hexagonal rings near core = [5, 5, 8]
   R=5.5a: hops= 36  max hop error=0.00  b = +0 a1 +0 a2  ->  alpha = 0/3
   R=7.5a: hops= 51  max hop error=0.00  b = +0 a1 +0 a2  ->  alpha = 0/3
   R=9.5a: hops= 63  max hop error=0.00  b = +0 a1 +0 a2  ->  alpha = 0/3


==> anc/atomic_models_results.json <==
[
 {
  "model": "5-7, b = a1",
  "rings": [
   5,
   7
  ],
  "b": [
   [
    -1,
    0
   ]
  ],
  "alpha": [
   1
  ]
 },
 {
  "model": "5-7 (separated), b = a1+a2",
  "rings": [
   5,
   7
  ],
  "b": [
   [
    -1,
    -1
   ]
  ],
  "alpha": [
   0
  ]
 },
 {
  "model": "4-8, b = a1+a2",
  "rings": [
   4,
   8
  ],
  "b": [
   [
    -1,
    -1
   ]
  ],
  "alpha": [
   0
  ]
 },
 {
  "model": "5-5-8, b = a1+a2",
  "rings": [
   5,
   5,
   8
  ],
  "b": [
   [
    -1,
    -1
   ]
  ],
  "alpha": [
   0
  ]
 },
 {
  "model": "5-5-8, b = 2a1",
  "rings": [
   5,
   5,
   8
  ],
  "b": [
   [
    -2,
    0
   ]
  ],
  "alpha": [
   2
  ]
 },
 {
  "model": "Stone-Wales 5-7-7-5",
  "rings": [
   5,
   5,
   7,
   7
  ],
  "b": [
   [
    0,
    0
   ]
  ],
  "alpha": [
   0
  ]
 },
 {
  "model": "divacancy 5-8-5",
  "rings": [
   5,
   5,
   8
  ],
  "b": [
   [
    0,
    0
   ]
  ],
  "alpha": [
   0
  ]
 }
]

==> anc/defect_complexes.py <==
#!/usr/bin/env python3
"""
Exact lattice arithmetic for the holonomy of loops enclosing defect complexes in graphene.

A disclination of Frank angle Omega = n*pi/3 centered at the hexagon center x (a lattice vector
when the origin is a hexagon center) is the Volterra element g = (R_n, (1 - R_n) x).
A loop enclosing defects 1..N (in cyclic order) has holonomy g_1 g_2 ... g_N.
If the total Frank angle vanishes, the product is a pure translation by the net Burgers vector b,
whose action on the Dirac envelopes is exp(i tau_3 K.b).

Ring sizes: 4 -> n=+2, 5 -> n=+1, 7 -> n=-1, 8 -> n=-2 (sign convention: material removed > 0).
Vectors are integer pairs (n1, n2) in the basis a1=(a,0), a2=(a/2, sqrt3 a/2).
"""
import itertools
import random
import numpy as np

R60 = np.array([[0, -1], [1, 1]])            # a1 -> a2, a2 -> a2 - a1
I2 = np.eye(2, dtype=int)

def Rn(n):
    M = I2.copy()
    P = R60 if n >= 0 else np.round(np.linalg.inv(R60)).astype(int)
    for _ in range(abs(n)):
        M = P @ M
    return M

def compose(g, h):          # (R1,t1)(R2,t2) = (R1R2, t1 + R1 t2)
    return (g[0] @ h[0], g[1] + g[0] @ h[1])

def volterra(n, x):
    R = Rn(n)
    return (R, (I2 - R) @ np.array(x))

def holonomy(defects):
    g = (I2.copy(), np.zeros(2, dtype=int))
    for n, x in defects:
        g = compose(g, volterra(n, x))
    return g

def color(v):              # 3 K.v / 2pi mod 3  (K = (4pi/3a, 0))
    return int((2 * v[0] + v[1]) % 3)

def alpha(b):               # valley flux K.b/2pi mod 1, returned as 0, 1/3, 2/3 (numerator)
    return color(b)

RING = {4: +2, 5: +1, 7: -1, 8: -2}

def coloring_rule(defects):
    """Predicted color(b) = - sum over odd rings of eps_i color(x_i), eps flips after each odd ring."""
    eps, tot = 1, 0
    for n, x in defects:
        if n % 2 != 0:
            tot += eps * color(x)
            eps = -eps
    return int((-tot) % 3)

if __name__ == "__main__":
    out = []
    def check(label, cond):
        out.append(bool(cond)); print(f"[{'PASS' if cond else 'FAIL'}] {label}")

    # group facts
    check("R60^6 = 1, R60^3 = -1", np.array_equal(np.linalg.matrix_power(R60, 6), I2) and np.array_equal(np.linalg.matrix_power(R60, 3), -I2))
    # K is C3-invariant mod G and maps to -K mod G under C6: test via colors of rotated lattice vectors
    vs = [np.array(v) for v in itertools.product(range(-4, 5), repeat=2)]
    check("C3: color(R120 v) = color(v) for all v  (K invariant mod G)", all(color(Rn(2) @ v) == color(v) for v in vs))
    check("C6: color(R60 v) = -color(v) mod 3  (K -> -K mod G, valley exchange)", all(color(Rn(1) @ v) == (-color(v)) % 3 for v in vs))

    # canonical complexes
    nn = [np.array(v) for v in [(1, 0), (0, 1), (-1, 1), (-1, 0), (0, -1), (1, -1)]]
    g = holonomy([(+1, (0, 0)), (-1, (1, 0))])
    print("  5-7 adjacent, pentagon at 0, heptagon at a1:  R=1?", np.array_equal(g[0], I2), " b =", g[1], " color(b) =", color(g[1]))
    check("5-7 pair on adjacent hexagons: |alpha| = 1/3 for all 6 orientations",
          all(color(holonomy([(+1, (0, 0)), (-1, tuple(d))])[1]) != 0 for d in nn))
    nnn = [np.array(v) for v in [(1, 1), (-1, 2), (-2, 1), (-1, -1), (1, -2), (2, -1)]]
    check("5-7 pair on second-neighbor hexagons (same color): b != 0 but alpha = 0",
          all(color(holonomy([(+1, (0, 0)), (-1, tuple(d))])[1]) == 0 and np.any(holonomy([(+1, (0, 0)), (-1, tuple(d))])[1] != 0) for d in nnn))
    check("|b| of second-neighbor 5-7 pair is sqrt(3) a",
          all(np.isclose(np.linalg.norm(np.array([[1, .5], [0, np.sqrt(3) / 2]]) @ holonomy([(+1, (0, 0)), (-1, tuple(d))])[1]), np.sqrt(3)) for d in nnn))
    check("4-8 pair (square + octagon), any separation: alpha = 0",
          all(color(holonomy([(+2, (0, 0)), (-2, tuple(v))])[1]) == 0 for v in vs))
    check("any complex of 4- and 8-rings only with zero Frank angle: alpha = 0",
          all(color(holonomy([(+2, (0, 0)), (-2, tuple(v)), (+2, tuple(w)), (-2, (0, 1))])[1]) == 0 for v in vs[::7] for w in vs[::5]))
    # Stone-Wales-type quadrupole 5-7-7-5 with zero net b exists: search small configurations
    sw = [c for c in itertools.product(nn, repeat=2)
          if np.array_equal(holonomy([(+1, (0, 0)), (-1, tuple(c[0])), (+1, tuple(c[0] + c[1])), (-1, tuple(c[1]))])[1], [0, 0])]
    check(f"5-7-5-7 quadrupoles with b = 0 exist ({len(sw)} small configurations) -> alpha = 0", len(sw) > 0)

    # random complexes: coloring rule, origin independence, cyclic covariance
    random.seed(7)
    ok_rule = ok_origin = ok_cyc = True
    ntest = 0
    while ntest < 3000:
        k = random.randint(2, 6)
        rings = [random.choice([4, 5, 7, 8]) for _ in range(k)]
        if sum(RING[r] for r in rings) % 6 != 0:
            continue
        defs = [(RING[r], (random.randint(-5, 5), random.randint(-5, 5))) for r in rings]
        g = holonomy(defs)
        if not np.array_equal(g[0], I2):
            continue
        ntest += 1
        b = g[1]
        ok_rule &= color(b) == coloring_rule(defs)
        t = np.array([random.randint(-5, 5), random.randint(-5, 5)])
        b2 = holonomy([(n, tuple(np.array(x) + t)) for n, x in defs])[1]
        ok_origin &= np.array_equal(b, b2)
        b3 = holonomy(defs[1:] + defs[:1])[1]          # cyclic shift = conjugation by g_1
        ok_cyc &= color(b3) in (color(b), (-color(b)) % 3)
    check("3000 random complexes (4,5,7,8 rings, zero Frank angle): color(b) = coloring rule", ok_rule)
    check("net Burgers vector independent of the origin", ok_origin)
    check("cyclic relabelling changes alpha at most to -alpha (valley exchange)", ok_cyc)
    print(f"\nSUMMARY: {sum(out)}/{len(out)} checks passed")


==> anc/defect_complexes_output.txt <==
[PASS] R60^6 = 1, R60^3 = -1
[PASS] C3: color(R120 v) = color(v) for all v  (K invariant mod G)
[PASS] C6: color(R60 v) = -color(v) mod 3  (K -> -K mod G, valley exchange)
  5-7 adjacent, pentagon at 0, heptagon at a1:  R=1? True  b = [-1  1]  color(b) = 2
[PASS] 5-7 pair on adjacent hexagons: |alpha| = 1/3 for all 6 orientations
[PASS] 5-7 pair on second-neighbor hexagons (same color): b != 0 but alpha = 0
[PASS] |b| of second-neighbor 5-7 pair is sqrt(3) a
[PASS] 4-8 pair (square + octagon), any separation: alpha = 0
[PASS] any complex of 4- and 8-rings only with zero Frank angle: alpha = 0
[PASS] 5-7-5-7 quadrupoles with b = 0 exist (36 small configurations) -> alpha = 0
[PASS] 3000 random complexes (4,5,7,8 rings, zero Frank angle): color(b) = coloring rule
[PASS] net Burgers vector independent of the origin
[PASS] cyclic relabelling changes alpha at most to -alpha (valley exchange)

SUMMARY: 12/12 checks passed


==> anc/make_fig1.py <==
"""Vector figure: honeycomb lattice with an edge dislocation (5-7 pair), b = a1 along x.
Atoms are displaced by the isotropic elastic field of an edge dislocation and bonds are
re-drawn between nearest neighbors; 5- and 7-membered rings are detected and shaded."""
import numpy as np
import matplotlib
matplotlib.use("Agg")
matplotlib.rcParams["pdf.fonttype"] = 42
import matplotlib.pyplot as plt
from matplotlib.patches import Polygon, FancyArrowPatch
from scipy.spatial import cKDTree
import networkx as nx
import matplotlib.patheffects as pe

acc = 1.0
a = np.sqrt(3) * acc
a1 = np.array([a, 0.0]); a2 = np.array([a / 2, np.sqrt(3) * a / 2])
dA = np.array([0.0, 0.0]); dB = np.array([0.0, acc])   # B above A (zigzag along x)
N = 16
pts, sub = [], []
for i in range(-N, N + 1):
    for j in range(-N, N + 1):
        R = i * a1 + j * a2
        pts.append(R + dA); sub.append(0)
        pts.append(R + dB); sub.append(1)
pts = np.array(pts); sub = np.array(sub)
# Volterra construction: remove a strip of width a (one lattice period along x) for y > y0,
# then close the gap with the isotropic elastic field of an edge dislocation (cut along +y).
y0 = 1.25 * acc                  # cut between two atomic rows (no bond is cut vertically)
x0 = -a / 4 + 0.01
strip = (pts[:, 1] > y0) & (pts[:, 0] >= x0) & (pts[:, 0] < x0 + a)
pts = pts[~strip]; sub = sub[~strip]
core = np.array([x0 + a / 2, y0])
pts = pts - core
bmag = -a                          # sign chosen so that the gap closes
nu = 0.17
x, y = pts[:, 0], pts[:, 1]
r2 = x**2 + y**2
th = np.arctan2(y, x)
th = np.where(th > np.pi / 2, th - 2 * np.pi, th)   # branch cut along +y
ux = bmag / (2 * np.pi) * (th + x * y / (2 * (1 - nu) * r2))
uy = -bmag / (2 * np.pi) * ((1 - 2 * nu) / (4 * (1 - nu)) * np.log(r2) + (x**2 - y**2) / (4 * (1 - nu) * r2))
P = pts + np.stack([ux, uy], 1)
P = P - np.array([0.0, 0.0])
win = 7.2
m = (np.abs(P[:, 0]) < win * 1.25) & (np.abs(P[:, 1]) < win)
tree = cKDTree(P)
# greedy shortest-first bonding: every atom gets at most 3 bonds
deg = np.zeros(len(P), int)
cand = sorted((np.hypot(*(P[i] - P[j])), i, j) for i, j in tree.query_pairs(1.9 * acc))
bonds = []
for dd, i, j in cand:
    if deg[i] < 3 and deg[j] < 3:
        bonds.append((i, j)); deg[i] += 1; deg[j] += 1
core_def = [(k, deg[k]) for k in range(len(P)) if deg[k] < 3 and np.hypot(*P[k]) < 5]
print('under-coordinated near core:', core_def)
G = nx.Graph(); G.add_edges_from(bonds)
# find small rings via minimum cycle basis restricted near core
H = G.subgraph([k for k in G.nodes if np.hypot(*P[k]) < 4.5]).copy()
rings = [c for c in nx.minimum_cycle_basis(H)]
fig, ax = plt.subplots(figsize=(5.2, 4.0))
for c in rings:
    if len(c) in (5, 7):
        # order the ring around its centroid
        cc = np.array([P[k] for k in c]); cen = cc.mean(0)
        order = np.argsort(np.arctan2(cc[:, 1] - cen[1], cc[:, 0] - cen[0]))
        col = "#f4c7a1" if len(c) == 5 else "#a9cbe8"
        ax.add_patch(Polygon(cc[order], closed=True, fc=col, ec="none", zorder=0))
        ax.text(cen[0], cen[1], str(len(c)), ha="center", va="center", fontsize=9, color="0.25", zorder=4)
for i, j in bonds:
    if m[i] or m[j]:
        ax.plot([P[i, 0], P[j, 0]], [P[i, 1], P[j, 1]], color="0.35", lw=1.0, zorder=1)
ax.scatter(P[m & (sub == 0), 0], P[m & (sub == 0), 1], s=14, c="black", zorder=2, label="A")
ax.scatter(P[m & (sub == 1), 0], P[m & (sub == 1), 1], s=14, c="#c0392b", zorder=2, label="B")
halo = [pe.withStroke(linewidth=4, foreground="white")]
ar = FancyArrowPatch((-0.5 * a, -2.9), (0.5 * a, -2.9), arrowstyle="-|>", mutation_scale=13, lw=2.2, color="#1f4e79", zorder=6)
ar.set_path_effects(halo); ax.add_patch(ar)
ax.text(0.95 * a, -2.9, r"$\mathbf{b}=\mathbf{a}_1$", ha="left", va="center", fontsize=11, color="#1f4e79", zorder=6, path_effects=halo)
o = np.array([-8.4, -6.2])
for vec in (a1, a2):
    pa = FancyArrowPatch(o, o + vec, arrowstyle="-|>", mutation_scale=11, lw=1.8, color="k", zorder=6)
    pa.set_path_effects(halo); ax.add_patch(pa)
ax.text(*(o + a1 + np.array([0.15, -0.1])), r"$\mathbf{a}_1$", fontsize=11, zorder=6, path_effects=halo)
ax.text(*(o + a2 + np.array([0.15, 0.05])), r"$\mathbf{a}_2$", fontsize=11, zorder=6, path_effects=halo)
ax.set_xlim(-win * 1.25, win * 1.25); ax.set_ylim(-win, win)
ax.set_aspect("equal"); ax.axis("off")
ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.01), ncol=2, fontsize=9, frameon=False, handletextpad=0.2)
fig.tight_layout()
fig.savefig("fig1_dislocation.pdf", bbox_inches="tight")
fig.savefig("fig1_dislocation.png", dpi=200, bbox_inches="tight")
print("rings near core:", sorted(len(c) for c in rings))


==> anc/make_fig2.py <==
"""Figure 2: Kekule 3-coloring of the hexagons around four defects.
A color seam (red) is forced when the valley flux alpha = K.b/2pi is nonzero mod 1."""
import numpy as np
import matplotlib
matplotlib.use("Agg")
matplotlib.rcParams["pdf.fonttype"] = 42
import matplotlib.pyplot as plt
from matplotlib.patches import Polygon
import networkx as nx
from atomic_models import (MODELS, bond_graph, faces, dual, classify, burgers_circuit, a)

panels = [("5-7, b = a1", r"(a) 5–7, $\mathbf{b}=\mathbf{a}_1$, $\alpha=1/3$"),
          ("4-8, b = a1+a2", r"(b) 4–8, $\mathbf{b}=\mathbf{a}_1+\mathbf{a}_2$, $\alpha=0$"),
          ("5-5-8, b = 2a1", r"(c) 5–5–8, $\mathbf{b}=2\mathbf{a}_1$, $\alpha=2/3$"),
          ("divacancy 5-8-5", r"(d) 5–8–5 divacancy, $\mathbf{b}=0$, $\alpha=0$")]
COL = ["#cfe3f5", "#f9e0b8", "#d9edcf"]
ODD = {5: "#e07b54", 7: "#2f5f98", 4: "#9b6fbf", 8: "#7f7f7f"}
RMAX = 6.2 * a

fig, axes = plt.subplots(2, 2, figsize=(7.0, 7.0))
for ax, (key, title) in zip(axes.ravel(), panels):
    P, sub = MODELS[key]()
    keep = np.hypot(P[:, 0], P[:, 1]) < 9 * a
    P = P[keep]
    G = bond_graph(P); F = faces(G, P); D, cen = dual(F, P)
    hexes = [k for k, f in enumerate(F) if len(f) == 6 and np.hypot(*cen[k]) < RMAX]
    H = D.subgraph(hexes)
    # BFS from a hexagon on the -x side so that any seam runs to the +x side
    start = min(hexes, key=lambda k: np.hypot(*(cen[k] - np.array([-0.75 * RMAX, 0]))))
    col = {start: 0}
    for u, v in nx.bfs_edges(H, start):
        kk, _ = classify(cen[v] - cen[u]); col[v] = (col[u] + 2 * kk[0] + kk[1]) % 3
    seam = []
    for u, v in H.edges:
        if u in col and v in col:
            kk, _ = classify(cen[v] - cen[u])
            if (col[u] + 2 * kk[0] + kk[1]) % 3 != col[v]:
                seam.append((u, v))
    for k, f in enumerate(F):
        if np.hypot(*cen[k]) > RMAX + 0.3 * a:
            continue
        poly = P[f]
        if len(f) == 6 and k in col:
            ax.add_patch(Polygon(poly, closed=True, fc=COL[col[k]], ec="0.45", lw=0.6))
        elif len(f) != 6:
            ax.add_patch(Polygon(poly, closed=True, fc=ODD.get(len(f), "0.6"), ec="0.2", lw=0.8, alpha=0.85))
            ax.text(*cen[k], str(len(f)), ha="center", va="center", fontsize=8, color="white", weight="bold")
    for u, v in seam:
        # draw the shared edge of the two hexagons
        shared = list(set(F[u]) & set(F[v]))
        if len(shared) == 2:
            ax.plot(*P[shared].T, color="#c0392b", lw=2.6, solid_capstyle="round")
    ax.set_title(title, fontsize=10)
    ax.set_xlim(-RMAX, RMAX); ax.set_ylim(-RMAX, RMAX); ax.set_aspect("equal"); ax.axis("off")
    print(key, "seam edges:", len(seam))
fig.tight_layout()
fig.savefig("fig2_kekule.pdf", bbox_inches="tight")
fig.savefig("fig2_kekule.png", dpi=170, bbox_inches="tight")


==> anc/requirements.txt <==
sympy>=1.12
numpy>=1.26
scipy>=1.11
matplotlib>=3.8
networkx>=3.2


==> anc/supplemental_material.tex <==
\documentclass[prb,onecolumn,notitlepage,nofootinbib,amsmath,amssymb]{revtex4-2}
\usepackage{graphicx}
\usepackage{bm}
\usepackage[utf8]{inputenc}

\usepackage{orcidlink}
\usepackage{xr-hyper}
\usepackage[hidelinks]{hyperref}
\externaldocument[M-]{manuscript}

\newcommand{\bb}{\mathbf{b}}
\newcommand{\KK}{\mathbf{K}}
\renewcommand{\theequation}{S\arabic{equation}}
\renewcommand{\thetable}{S\arabic{table}}
\renewcommand{\thesection}{S\arabic{section}}

\begin{document}

\title{Supplemental Material for\\ ``Torsion, valley holonomy, and Berry phases of quasiparticles encircling dislocations and defect complexes in graphene''}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\author{G. Q. Garcia\,\orcidlink{0000-0003-3562-0317}}
\email{gqgarcia99@gmail.com}
\affiliation{Centro de Ci\^encias, Tecnologia e Sa\'ude, Universidade Estadual da Para\'iba, 58233-000, Araruna, PB, Brazil.}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\author{A. M. de M. Carvalho\,\orcidlink{0009-0006-3540-0364}}
\email{alexandre@fis.ufal.br}
\affiliation{Instituto de F\'{\i}sica, Universidade Federal de Alagoas, 57072-970, Macei\'o, AL, Brazil.}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\author{C. Furtado\,\orcidlink{0000-0002-3455-4285}}
\email{furtado@fisica.ufpb.br}
\affiliation{Departamento de Fisica, Universidade Federal da Paraiba, Caixa Postal 5008, 58051-900, Joao Pessoa, PB, Brazil}

\maketitle

This Supplemental Material gives the derivations behind the results of the main text. Equations, figures, and sections of the main text are cited as, e.g., Eq.~(M\ref{M-eq:metric}). Section~\ref{sec:geom} treats the geometry and torsion of the edge dislocation, and Sec.~\ref{sec:dirac} the Dirac operator in the dislocated space. Section~\ref{sec:holo} derives the Anandan phase and the valley holonomy, and Sec.~\ref{sec:partial} discusses the partial waves in the valley flux. Section~\ref{sec:complex} contains the algebra of defect complexes and the construction of the atomic models. Sections~\ref{sec:trs}--\ref{sec:scatt} cover the nonminimal coupling to the torsion trace: its symmetry, the absence of a geometric phase, and the scattering it produces. Section~\ref{sec:spiral} records the geometry of the spiral-dislocation metric, and Sec.~\ref{sec:code} describes the accompanying code.

%=====================================================================
\section{Geometry and torsion of the edge dislocation}\label{sec:geom}
%=====================================================================

\subsection{Frame and crystal coordinates}

The line element of an edge dislocation with Burgers vector $\bb=(b,0)$ is~\cite{puntigam,kat}
\begin{equation}
ds^2=dt^2-(dx+\chi\,d\varphi)^2-dy^2,\qquad \chi=\frac{b}{2\pi},\qquad d\varphi=\frac{x\,dy-y\,dx}{r^2}.
\label{M-eq:metric}
\end{equation}
Expanding the square, the spatial part reads
\begin{equation}
dx^2+dy^2+\frac{2\chi}{r^2}\,dx\,(x\,dy-y\,dx)+\frac{\chi^2}{r^4}(x\,dy-y\,dx)^2,
\end{equation}
which is the form given in Ref.~\cite{puntigam}. We use the spatial frame $\theta^1=A\,dx+B\,dy$, $\theta^2=dy$, with
\begin{equation}
A=1-\frac{\chi y}{r^2},\qquad B=\frac{\chi x}{r^2},\qquad
(\theta^a{}_\mu)=\begin{pmatrix}A&B\\0&1\end{pmatrix}.
\end{equation}
Inverting this matrix gives the dual frame,
\begin{equation}
e_1=\frac1A\,\partial_x,\qquad e_2=\partial_y-\frac BA\,\partial_x ,
\label{eq:dual}
\end{equation}
which satisfies $\theta^a(e_b)=\delta^a_b$.

In terms of the crystal coordinates $X=x+\chi\varphi$ and $Y=y$, one has $\partial_x=A\,\partial_X$ and $\partial_y=\partial_Y+B\,\partial_X$, so that
\begin{equation}
e_1=\partial_X,\qquad e_2=\partial_Y .
\end{equation}
Locally, $(X,Y)$ are the Cartesian coordinates of the undeformed crystal. Globally, $X$ is multivalued and increases by $2\pi\chi=b$ on each turn around the origin.

The determinant $\det\theta=A$ vanishes on the circle $x^2+(y-\chi/2)^2=(\chi/2)^2$, of radius $\chi/2=b/4\pi$, which touches the origin. For $b=a=0.246$~nm this radius is about $0.020$~nm, well inside the core.

\subsection{Torsion two-form}

Since the curvature vanishes we may work in the Weitzenb\"ock gauge $\omega^a{}_b=0$, in which the first Cartan structure equation reads $T^a=d\theta^a$. For $r\neq0$,
\begin{equation}
d\theta^1=(\partial_xB-\partial_yA)\,dx\wedge dy=\chi\left[\partial_x\frac{x}{r^2}+\partial_y\frac{y}{r^2}\right]dx\wedge dy=0 ,
\end{equation}
while on a circle of radius $R$
\begin{equation}
\oint\theta^1=\int_0^{2\pi}\left[A\,\frac{d(R\cos t)}{dt}+B\,\frac{d(R\sin t)}{dt}\right]dt=2\pi\chi=b
\end{equation}
for every $R$. Stokes' theorem then fixes the distributional derivative,
\begin{equation}
T^1=b\,\delta^2(\mathbf r)\,dx\wedge dy,\qquad T^0=T^2=0 .
\label{eq:T1}
\end{equation}
With $\delta^2(\mathbf r)=\delta(\rho)/(2\pi\rho)$, $\int_0^\infty\delta(\rho)\,d\rho=1$, and $dx\wedge dy=\rho\,d\rho\wedge d\varphi$, the polar form is
\begin{equation}
T^1=\frac{b}{2\pi}\,\delta(\rho)\,d\rho\wedge d\varphi .
\end{equation}

\subsection{Irreducible decomposition in \texorpdfstring{$2+1$}{2+1} dimensions}

The frame components are $T^a{}_{bc}=e_b{}^\mu e_c{}^\nu T^a{}_{\mu\nu}$. At the core ($A\to1$ in the coefficient of the delta function) the only nonzero components are
\begin{equation}
T^1{}_{12}=-T^1{}_{21}=b\,\delta^2(\mathbf r).
\end{equation}
Strictly, the frame coefficient is $b\,\delta^2(\mathbf r)/A$, a product that is defined only once the core is regularized; it is supported at the origin for any regularization, and nothing below depends on the details.

For a tensor antisymmetric in its last two indices, define the trace $T_\mu=T^\beta{}_{\mu\beta}$ and the pseudoscalar $S=\epsilon^{\lambda\mu\nu}T_{\lambda\mu\nu}$. In $D=3$ spacetime dimensions,
\begin{equation}
T_{\lambda\mu\nu}=\frac1{D-1}\left(g_{\lambda\nu}T_\mu-g_{\lambda\mu}T_\nu\right)+\frac16\,\epsilon_{\lambda\mu\nu}S+q_{\lambda\mu\nu},
\label{eq:decomp}
\end{equation}
where $q_{\lambda\mu\nu}$ is traceless and has no totally antisymmetric part. The coefficients differ from the familiar four-dimensional ones~\cite{shap}. A nonzero $S$ requires three distinct indices, while every nonzero component of the dislocation torsion is purely spatial; hence $S=0$, and the minimal Dirac coupling, which involves only $S$, does not see the edge dislocation.

The trace has the components
\begin{equation}
T_0=0,\qquad T_1=T^2{}_{12}=0,\qquad T_2=T^1{}_{21}=-b\,\delta^2(\mathbf r),
\end{equation}
or, covariantly, $T_a=\epsilon_{ab}\,b^b\,\delta^2(\mathbf r)$ with $\epsilon_{12}=+1$. It is perpendicular to $\bb$. In polar coordinates $T_\rho=T_2\sin\varphi$ and $T_\varphi=T_2\,\rho\cos\varphi$; both are distributions supported at $\rho=0$.

%=====================================================================
\section{Dirac operator in the dislocated space}\label{sec:dirac}
%=====================================================================

We use the representation of the main text, $\gamma^0=\tau_1\otimes1$, $\gamma^i=-i\tau_2\otimes\sigma_i$, $\gamma^5=\tau_3\otimes1$. These matrices satisfy $\{\gamma^a,\gamma^b\}=2\eta^{ab}$ with $\eta=\mathrm{diag}(+,-,-)$; with the opposite signature the same matrices obey $\{\gamma^a,\gamma^b\}=-2\eta^{ab}$. In addition, $\gamma^5$ anticommutes with $\gamma^{0,1,2}$, and
\begin{equation}
\gamma^0\gamma^i=\tau_3\otimes\sigma_i,\qquad
\gamma^0\gamma^5\gamma^i=-1\otimes\sigma_i,\qquad
\gamma^1\Sigma^3=-i\gamma^2,
\label{eq:gammaid}
\end{equation}
with $\Sigma^3=1\otimes\sigma_3$. The first identity gives $H_0=\tau_3\otimes\boldsymbol\sigma\cdot\mathbf p$. The second shows that a valley-even term $1\otimes\boldsymbol\sigma\cdot\mathbf A$ in the Hamiltonian corresponds to an axial coupling $\bar\Psi\gamma^5\gamma^\mu A_\mu\Psi$ in the Lagrangian.

With the dual frame~(\ref{eq:dual}), the spatial part of the Dirac operator is
\begin{equation}
\gamma^ae_a{}^\mu\partial_\mu=\gamma^1\frac1A\partial_x+\gamma^2\left(\partial_y-\frac BA\partial_x\right)=\gamma^1\partial_X+\gamma^2\partial_Y .
\end{equation}
Using the last identity in Eq.~(\ref{eq:gammaid}), $\gamma^1A^{-1}(-i\chi\Sigma^3x/r^2)\partial_x=-\gamma^2(B/A)\partial_x$, so this operator can equally be written as $\gamma^1A^{-1}[\partial_x-i\chi\Sigma^3(x/r^2)\partial_x]+\gamma^2\partial_y$.

In polar coordinates, with $A=(\rho-\chi\sin\varphi)/\rho$, $\gamma^\rho=\cos\varphi\,\gamma^1+\sin\varphi\,\gamma^2$, and $\gamma^\varphi=-\sin\varphi\,\gamma^1+\cos\varphi\,\gamma^2$, the identities $\gamma^1\partial_x+\gamma^2\partial_y=\gamma^\rho\partial_\rho+\rho^{-1}\gamma^\varphi\partial_\varphi$ and $\cos\varphi\,\partial_x+\sin\varphi\,\partial_y=\partial_\rho$ give
\begin{equation}
\gamma^ae_a=\frac{1}{\rho-\chi\sin\varphi}\left[\rho\,\gamma^\rho\partial_\rho+\gamma^\varphi\partial_\varphi-\chi\,\gamma^2\partial_\rho\right].
\end{equation}
The last term can be written as $i\gamma^1(-i\chi\Sigma^3)\partial_\rho/(\rho-\chi\sin\varphi)$.

%=====================================================================
\section{Anandan phase and valley holonomy}\label{sec:holo}
%=====================================================================

\subsection{Anandan's phase operator}

Anandan's phase operator is~\cite{anandan96}
\begin{equation}
\Phi_\gamma=\mathcal P\exp\left[-\frac i\hbar\int_\gamma\left(\theta^a{}_\mu P_a+\tfrac12\omega_\mu{}^{ab}M_{ab}\right)dx^\mu\right],
\end{equation}
and its curvature is $T^aP_a+\frac12R^{ab}M_{ab}$. With $\omega=0$ and a closed loop $C$ that winds $n_C$ times around the core, $\Phi_C=\exp(-iP_a\oint_C\theta^a/\hbar)$. Since $\oint\theta^1=b$ for every loop around the core (Sec.~\ref{sec:geom}) and $\oint dx^a=0$,
\begin{equation}
\Phi_C=\exp\left(-\frac i\hbar\,n_C\,\mathbf P\cdot\bb\right),
\end{equation}
whereas $\Phi_C=1$ for loops that do not enclose the core.

\subsection{Twisted boundary condition}

On the lattice the wave function is $\Phi=\sum_se^{is\KK\cdot\mathbf X}\psi_s(\mathbf X)$, evaluated at sites labeled by their crystal coordinates. One turn around the core takes $\mathbf X\to\mathbf X+\bb$. Requiring $\Phi$ to be single valued gives
\begin{equation}
\psi_s(\mathbf X+\bb)=e^{-is\KK\cdot\bb}\,\psi_s(\mathbf X),
\end{equation}
so transport around $C$ is the translation $e^{i\bb\cdot\hat{\mathbf P}}$ generated by the crystal momentum $\hat{\mathbf P}=\tau_3\KK+\hat{\mathbf q}$. This is Anandan's operator with $\mathbf P=\hbar(\tau_3\KK+\mathbf q)$, and on any loop around an isolated dislocation
\begin{equation}
\Phi_C=\exp(-i\tau_3\KK\cdot\bb)\,\exp(-i\mathbf q\cdot\bb).
\label{eq:PhiC}
\end{equation}

\subsection{Values of \texorpdfstring{$\KK\cdot\bb$}{K·b}}

With $\mathbf a_1=a(1,0)$ and $\mathbf a_2=a(1/2,\sqrt3/2)$, the reciprocal vectors are
\begin{equation}
\mathbf b_1=\frac{2\pi}{a}\left(1,-\frac1{\sqrt3}\right),\qquad \mathbf b_2=\frac{2\pi}{a}\left(0,\frac2{\sqrt3}\right),
\end{equation}
and $\KK=(2\mathbf b_1+\mathbf b_2)/3=(4\pi/3a,0)$. Thus $\KK\cdot\mathbf a_1=4\pi/3$ and $\KK\cdot\mathbf a_2=2\pi/3$, and for $\bb=n_1\mathbf a_1+n_2\mathbf a_2$
\begin{equation}
\frac{\KK\cdot\bb}{2\pi}=\frac{2n_1+n_2}{3}\in\left\{0,\tfrac13,\tfrac23\right\}\pmod1 .
\end{equation}
The valley flux vanishes if and only if $n_1\equiv n_2\pmod3$, that is, when $\bb$ belongs to the $\sqrt3\times\sqrt3$\,R$30^\circ$ superlattice. The six minimal Burgers vectors $\pm\mathbf a_1$, $\pm\mathbf a_2$, $\pm(\mathbf a_2-\mathbf a_1)$ all have $\KK\cdot\bb=\pm2\pi/3$, so the topological factor in Eq.~(\ref{eq:PhiC}) is nontrivial for every minimal 5--7 dislocation. For the valley $+\KK$, $\bb=\mathbf a_1$ gives $e^{-i\KK\cdot\bb}=e^{+2\pi i/3}$ and $\bb=2\mathbf a_1$ gives $e^{-2\pi i/3}$. The overall sign depends on the orientation convention of the Burgers circuit; the pair $\{+1/3,-1/3\}$ of valley fluxes does not.

The dispersive factor $e^{-i\mathbf q\cdot\bb}$ is nontrivial whenever $\mathbf q$ is not perpendicular to $\bb$. With $q=E/\hbar v_F$, $\hbar v_F=0.658$~eV\,nm, and $|\bb|=0.246$~nm, its maximum value is $|\mathbf q\cdot\bb|=0.037$~rad at $E=0.1$~eV and $0.187$~rad at $E=0.5$~eV.

\subsection{The core as a valley flux tube}

Since $\theta^1-dx=(A-1)\,dx+B\,dy=\chi\,d\varphi$ and $\theta^2-dy=0$, the translational gauge field contracted with $\KK$ is
\begin{equation}
\mathfrak a\equiv K_a(\theta^a-dx^a)=K_1\chi\,d\varphi=\frac{\KK\cdot\bb}{2\pi}\,d\varphi .
\end{equation}
It is closed away from the core, and by Eq.~(\ref{eq:T1}) its distributional exterior derivative is
\begin{equation}
d\mathfrak a=K_aT^a=\KK\cdot\bb\,\delta^2(\mathbf r)\,dx\wedge dy .
\end{equation}
On a closed loop $K_a\oint\theta^a=K_a\oint(\theta^a-dx^a)$, so $\mathfrak a$ carries exactly the topological part of Anandan's phase with $P_a=\hbar K_a$.

Let $\Lambda=(\KK\cdot\bb/2\pi)\varphi$, so that $\KK\cdot\mathbf X=\KK\cdot\mathbf x+\Lambda$, and set $\psi_s=e^{-is\Lambda}\tilde\psi_s$. Because $e^{-is\Lambda}$ acquires the factor $e^{-is\KK\cdot\bb}$ on each turn, $\tilde\psi_s$ is single valued. From $\mathbf p\,\psi_s=e^{-is\Lambda}(\mathbf p-s\nabla\Lambda)\tilde\psi_s$, the valley Hamiltonian $H_s=s\,\boldsymbol\sigma\cdot\mathbf p$ becomes $s\,\boldsymbol\sigma\cdot(\mathbf p-s\,\bm{\mathfrak a})$, i.e., $\tau_3\otimes\boldsymbol\sigma\cdot(\mathbf p-\tau_3\bm{\mathfrak a})$, Eq.~(M\ref{M-eq:fluxtube}). The terms neglected here are the frame corrections of order $\chi/r$ acting on the envelope, which are of relative order $qa$.

The circulation $\oint_C\bm{\mathfrak a}\cdot d\mathbf l=n_C\,\KK\cdot\bb$ is independent of the shape of $C$ and of how the torsion is distributed inside the core. We confirmed this numerically for $\bb=\mathbf a_1$. A deformed (trefoil-modulated) loop around the core gives $\KK\cdot\bb$, a loop that winds twice gives $2\KK\cdot\bb$, and a loop that does not enclose the core gives zero. We also modeled an asymmetric core by two displaced Gaussians carrying fractions $0.3$ and $0.7$ of the torsion flux. A square enclosing the whole core then gives $\KK\cdot\bb$ to within $10^{-6}$, whereas a square that cuts through the core captures a partial, path-dependent value ($1.35$ instead of $4\pi/3$).

The valley fluxes of several enclosed dislocations add modulo $2\pi$. A dipole $(\bb,-\bb)$ gives zero, three dislocations with $\bb=\mathbf a_1$ give $4\pi\equiv0$, and $\bb=\mathbf a_1+\mathbf a_2$ gives $2\pi\equiv0$. The topological charge is therefore an element of $\mathbb Z_3$.

%=====================================================================
\section{Partial waves in the valley flux}\label{sec:partial}
%=====================================================================

For $H=\boldsymbol\sigma\cdot(\mathbf p-\alpha\nabla\varphi)$ and $\psi=\big(f(r)e^{im\varphi},\,g(r)e^{i(m+1)\varphi}\big)$, the radial equations are
\begin{equation}
-i\left(g'+\frac{m+1-\alpha}{r}\,g\right)=kf,\qquad -i\left(f'-\frac{m-\alpha}{r}\,f\right)=kg .
\end{equation}
They are solved by
\begin{equation}
f=J_{\pm(m-\alpha)}(kr),\qquad g=\pm i\,J_{\pm(m+1-\alpha)}(kr).
\end{equation}
For $0<\alpha<1$ both Bessel orders are non-negative in the upper branch when $m\ge1$, and in the lower branch when $m\le-1$, so these channels have solutions regular at the origin. For $m=0$ the orders are $(-\alpha,1-\alpha)$ or $(\alpha,\alpha-1)$, and one component necessarily behaves as $r^{-\alpha}$ or $r^{\alpha-1}$. Both behaviors are square integrable, and the physical solution is a combination fixed by a boundary condition at $r\to0$, i.e., by a one-parameter self-adjoint extension~\cite{gerbert,hagen}. The $m=0$ channel is the only one with this property. The microscopic structure of the core, including the axial contact term and any scalar or intervalley terms, therefore enters the long-distance physics only through this parameter, while the flux $\alpha$ fixes the phase shifts of all other channels.

%=====================================================================
\section{Defect complexes}\label{sec:complex}
%=====================================================================

\subsection{Volterra algebra}

With the origin at a hexagon center, hexagon centers are lattice vectors $\mathbf x=n_1\mathbf a_1+n_2\mathbf a_2$. In the basis $(\mathbf a_1,\mathbf a_2)$ the rotation by $\pi/3$ is the integer matrix
\begin{equation}
R_{60}=\begin{pmatrix}0&-1\\1&1\end{pmatrix},\qquad R_{60}^6=1,\qquad R_{60}^3=-1,
\end{equation}
which sends $\mathbf a_1\to\mathbf a_2$ and $\mathbf a_2\to\mathbf a_2-\mathbf a_1$. A ring with $n$ sides at $\mathbf x$ has Frank angle $\Omega=(6-n)\pi/3$, rotation $R_\Omega=R_{60}^{\,6-n}$, and Volterra element $g=(R_\Omega,(1-R_\Omega)\mathbf x)$~\cite{kleinert,katrev}. The elements compose as $(R_1,\mathbf t_1)(R_2,\mathbf t_2)=(R_1R_2,\mathbf t_1+R_1\mathbf t_2)$. If $\prod_iR_i=1$, the holonomy of a loop around the complex is the translation by
\begin{equation}
\bb=\sum_{i=1}^NR_1\cdots R_{i-1}(1-R_i)\,\mathbf x_i .
\label{eq:bnet}
\end{equation}

Shifting every $\mathbf x_i$ by the same vector $\mathbf t$ changes $\bb$ by $\sum_iR_1\cdots R_{i-1}(1-R_i)\,\mathbf t=(1-R_1\cdots R_N)\,\mathbf t=0$, so $\bb$ does not depend on the origin. Starting the loop at defect 2 instead of defect 1 conjugates the holonomy by $g_1$ and rotates $\bb$ by $R_1$. When $R_1$ is a rotation by $\pi/3$ this sends $\alpha\to-\alpha$, which is the valley exchange; the pair $\{\alpha,-\alpha\}$ is invariant.

\subsection{Three-coloring rule}

Define the color of a lattice vector as $c(\mathbf v)=(2n_1+n_2)\bmod3=3\KK\cdot\mathbf v/2\pi\bmod3$. Then $c(R_{120}\mathbf v)=c(\mathbf v)$ and $c(R_{60}\mathbf v)=-c(\mathbf v)$ for every $\mathbf v$; equivalently, $\KK$ is invariant modulo a reciprocal-lattice vector $\mathbf G$ under $C_3$ and goes to $-\KK$ under $C_6$. Since $M^T=M^{-1}$ for rotations,
\begin{equation}
\KK\cdot\bb=\sum_i\left[(1-R_i^{-1})(R_1\cdots R_{i-1})^{-1}\KK\right]\cdot\mathbf x_i .
\end{equation}
Here $(R_1\cdots R_{i-1})^{-1}\KK\equiv\epsilon_i\KK$ modulo $\mathbf G$, with $\epsilon_i=(-1)^{p_i}$ and $p_i$ the number of pentagons and heptagons that precede ring $i$ along the loop. Moreover, $(1-R^{-1})\mathbf G$ is again a reciprocal-lattice vector, and $\mathbf G\cdot\mathbf x\in2\pi\mathbb Z$. For a $C_3$ element $(1-R^{-1})\KK\equiv0$, and for a $C_6$ element $(1-R^{-1})\KK\equiv2\KK$. Using $3\KK\cdot\mathbf x\in2\pi\mathbb Z$,
\begin{equation}
\KK\cdot\bb\equiv\sum_{i\in\{5,7\}}2\epsilon_i\,\KK\cdot\mathbf x_i\equiv-\sum_{i\in\{5,7\}}\epsilon_i\,\KK\cdot\mathbf x_i\pmod{2\pi},
\label{M-eq:colour}
\end{equation}
which is Eq.~(M\ref{M-eq:colour}). Squares and octagons are $C_3$ elements and drop out.

We tested these statements with exact integer arithmetic. All six orientations of a 5--7 pair on adjacent hexagons give $|\alpha|=1/3$. All six pairs on second-neighbor hexagons, which have the same color, give $\alpha=0$ with $|\bb|=\sqrt3a$. Every 4--8 pair, and every complex built only from squares and octagons, gives $\alpha=0$. We also found 36 small 5--7--5--7 quadrupoles with $\bb=0$. Finally, for 3000 random complexes of 4-, 5-, 7-, and 8-membered rings with zero total Frank angle, the net Burgers vector obtained from Eq.~(\ref{eq:bnet}) agreed with the coloring rule in every case, did not depend on the origin, and changed at most as $\alpha\to-\alpha$ under cyclic relabeling.

\subsection{Atomic models}

The atomic models of Table~M\ref{M-tab:models} were built as follows.
\begin{enumerate}
\item We start from a honeycomb lattice with $a_{cc}=1$, zigzag direction along $x$, and the origin at a hexagon center.
\item For a dislocation, we remove a strip of width $|\bb|$ along $\hat\bb$ in the half plane on one side of a cut and relax the lattice with the isotropic elastic field of an edge dislocation (Poisson ratio $0.17$, branch cut along the removed strip). The position of the cut selects the reconstruction of the core. The Stone--Wales defect is made by rotating the bond nearest to the origin by $90^\circ$, and the divacancy by removing the two atoms of that bond.
\item We rebuild the bond network greedily, joining the shortest pairs first with at most three bonds per atom and no crossing bonds, and then pair the remaining under-coordinated atoms closer than $2.6a_{cc}$.
\item The rings are the faces of the resulting planar graph.
\item The Burgers vector is measured with closed circuits in the dual graph that pass through hexagons only, in an annulus of radius $R$ around the core. Each hop is identified with the nearest of the six ideal vectors $\pm\mathbf a_1$, $\pm\mathbf a_2$, $\pm(\mathbf a_2-\mathbf a_1)$, and $\bb$ is minus the sum of the ideal hops.
\end{enumerate}
Table~\ref{tab:circuits} lists the circuits. For every model the three radii give the same Burgers vector, and no hop deviates from its ideal lattice vector by more than $0.09a$.

\begin{table}[t]
\label{M-tab:models}
\caption{Burgers circuits around the atomic models of Table~M\ref{M-tab:models} at radii $R=5.5a$, $7.5a$, and $9.5a$: number of hops, largest deviation of a hop from the nearest ideal lattice vector (in units of $a$), Burgers vector, and valley flux $|\alpha|=|\KK\cdot\bb|/2\pi$ modulo 1. The overall sign of $\bb$ depends on the orientation of the circuit.}
\label{tab:circuits}
\begin{ruledtabular}
\begin{tabular}{lcccc}
Model & Hops & Max.\ deviation & $\bb$ & $|\alpha|$\\ \hline
5--7 & 35, 50, 63 & 0.05, 0.03, 0.03 & $\mathbf a_1$ & $1/3$\\
5--7 (second neighbors) & 35, 50, 64 & 0.08, 0.06, 0.05 & $\mathbf a_1+\mathbf a_2$ & $0$\\
4--8 & 37, 50, 62 & 0.08, 0.06, 0.05 & $\mathbf a_1+\mathbf a_2$ & $0$\\
5--5--8 & 36, 50, 63 & 0.08, 0.06, 0.05 & $\mathbf a_1+\mathbf a_2$ & $0$\\
5--5--8 & 36, 49, 63 & 0.09, 0.07, 0.05 & $2\mathbf a_1$ & $1/3$\\
Stone--Wales & 36, 51, 63 & 0, 0, 0 & $0$ & $0$\\
Divacancy (5--8--5) & 36, 51, 63 & 0, 0, 0 & $0$ & $0$\\
\end{tabular}
\end{ruledtabular}
\end{table}

\subsection{Kekul\'e seam}

For Fig.~M\ref{M-fig:kekule}, the color $c$ is propagated by breadth-first search over the hexagons within $6.2a$ of the core, and a dual edge is marked as part of the seam whenever the color of the destination differs from $c(\mathbf x)+c(\mathbf t)$, with $\mathbf t$ the hop. The 5--7 model ($\bb=\mathbf a_1$) and the 5--5--8 model with $\bb=2\mathbf a_1$ have seams of 9 and 10 dual edges, respectively, running from the core to the boundary. The 4--8 model and the divacancy have no seam.

%=====================================================================
\section{Time reversal and the nonminimal couplings}\label{sec:trs}
%=====================================================================

\subsection{Time reversal in graphene}

Let $\mathcal K$ be complex conjugation, under which $\mathbf p\to-\mathbf p$ and $\sigma_y\to-\sigma_y$, while $\sigma_{x,z}$ and $\tau_{1,3}$ are unchanged. The operator $\Theta=U\mathcal K$ with $U=\tau_1\otimes\sigma_1$ satisfies $\Theta^2=UU^*=+1$, exchanges the valleys, $\Theta(\tau_3\otimes1)\Theta^{-1}=-\tau_3\otimes1$, and leaves $H_0$ invariant:
\begin{equation}
\mathcal KH_0\mathcal K=\tau_3\otimes(-\sigma_xp_x+\sigma_yp_y),\qquad U\left[\tau_3\otimes(-\sigma_xp_x+\sigma_yp_y)\right]U^\dagger=H_0 .
\end{equation}
For a real, static vector field $\mathbf A$,
\begin{align}
\Theta(\tau_3\otimes\boldsymbol\sigma\cdot\mathbf A)\Theta^{-1}&=-\tau_3\otimes\boldsymbol\sigma\cdot\mathbf A,\\
\Theta(1\otimes\boldsymbol\sigma\cdot\mathbf A)\Theta^{-1}&=+1\otimes\boldsymbol\sigma\cdot\mathbf A,
\end{align}
so the valley-odd (vector) coupling is odd under time reversal and the valley-even (axial) coupling is even.

This conclusion does not depend on which antiunitary operator is taken as the physical time reversal. The momentum-independent unitary symmetries of $H_0$ form the valley $SU(2)$ generated by $\tau_3\otimes1$, $\tau_1\otimes\sigma_3$, and $\tau_2\otimes\sigma_3$. Multiplying $U$ by $\tau_1\otimes\sigma_3$ or $\tau_2\otimes\sigma_3$ gives operators that preserve the valley, and multiplying by $\tau_3\otimes1$ gives one that squares to $-1$. Among the valley-exchanging symmetries of $H_0$ with square $+1$, all assign the same parity to $\tau_3\otimes\boldsymbol\sigma\cdot\mathbf A$. The holonomy $U(C)=\exp(i\tau_3\KK\cdot\bb)$ commutes with $\Theta$, as it must for a defect in a nonmagnetic crystal.

\subsection{Comparison with a Dirac fermion in $3+1$ dimensions}

For a four-component Dirac fermion in $3+1$ dimensions, in the Dirac representation, the time-reversal operator is $\mathcal T=i\gamma^1\gamma^3\mathcal K$, with $\mathcal T^2=-1$, and it leaves $H_0=\bm\alpha\cdot\mathbf p+m\gamma^0$ invariant. The nonminimal couplings contribute $-\nu\,\bm\alpha\cdot\mathbf T$ and, through $\gamma^0\gamma^5\gamma^i=\pm\Sigma^i$, $\pm\nu_5\,\bm\Sigma\cdot\mathbf T$ to the Hamiltonian. Since $\bm\alpha$ and the spin $\bm\Sigma$ are both odd under $\mathcal T$, both terms are odd for a real, static $\mathbf T$, and neither is allowed for a time-reversal-even torsion. In graphene the four components carry sublattice and valley indices, and the physical time reversal is the valley-exchanging $\Theta$ with $\Theta^2=+1$; under it the axial coupling is even. The symmetry analysis must therefore be done in the graphene representation.

\subsection{Hamiltonian of the axial term}

From $\mathcal L=\bar\Psi(i\gamma^\mu\partial_\mu+\nu\gamma^\mu T_\mu+\nu_5\gamma^5\gamma^\mu T_\mu)\Psi$, multiplying the field equation by $\gamma^0$ and using Eq.~(\ref{eq:gammaid}),
\begin{equation}
i\partial_t\Psi=\left[\tau_3\otimes\sigma_i(-i\partial_i)-\nu\,\tau_3\otimes\sigma_iT_i+\nu_5\,1\otimes\sigma_iT_i\right]\Psi ,
\end{equation}
where $T_i$ are the frame components of the trace. The axial term equals $\nu_5\sigma_i\epsilon_{ij}b^j\delta^2(\mathbf r)=-\nu_5\,\boldsymbol\sigma\cdot(\hat{\mathbf z}\times\bb)\,\delta^2(\mathbf r)$, which for $\bb=b\hat{\mathbf x}$ is $\lambda\,\sigma_y\,\delta^2(\mathbf r)$ with $\lambda=-\nu_5b$.

%=====================================================================
\section{Circulation of the torsion trace}\label{sec:circ}
%=====================================================================

\subsection{Point and smeared cores}

For a point dislocation, $T_\mu dx^\mu=-b\,\delta^2(\mathbf r)\,dy$ vanishes on any curve that avoids the origin, so $\oint_CT_\mu dx^\mu=0$ on every loop around the defect.

For a smeared core, take $T_2=-b\,g(r)$ with $g$ a normalized Gaussian of width $a_0$. On a circle of radius $R$ centered on the core,
\begin{equation}
\oint T_\mu dx^\mu=-b\,g(R)\int_0^{2\pi}R\cos t\,dt=0
\end{equation}
for every $R$, including $R<a_0$. A square of half-side $8a_0$ placed off center also gives zero, to numerical precision. A loop whose boundary passes through the core gives a nonzero value ($0.458\,b$ for the loop we used) that depends on the path.

\subsection{General statement}

Let $\alpha^a(\mathbf r)$ be the Burgers-vector density, so that $T_a=\epsilon_{ab}\alpha^b$. Then $\partial_1T_2-\partial_2T_1=-\nabla\cdot\bm\alpha$, and
\begin{equation}
\oint_{\partial S}T_a\,dX^a=-\int_S\nabla\cdot\bm\alpha\,d^2X=-\oint_{\partial S}\bm\alpha\cdot\hat{\mathbf n}\,dl .
\end{equation}
The circulation measures the flux of Burgers-vector density across the loop, not the enclosed Burgers vector $\int_S\bm\alpha\,d^2X$. For a localized dislocation it vanishes on every loop that encloses the core without crossing it. In particular, the associated pseudo-magnetic field is a dipole, $\int_{\mathbb R^2}\partial_xg\,d^2r=0$.

\subsection{Dimensions}

In $i\gamma^\mu\partial_\mu+\nu\gamma^\mu T_\mu$ both terms have the dimension of an inverse length, since $T_\mu\sim\chi\,\delta^2(\mathbf r)$. The coupling $\nu$ and the circulation $\oint T_\mu dx^\mu$ are therefore dimensionless, while a quantity of the form $2\pi\nu\chi=\nu b$ has the dimension of length. Setting $\hbar=v_F=1$ does not remove length as an independent dimension. A dimensionless phase linear in $\bb$ requires a wave number, and the wave number that multiplies $\bb$ in graphene is the crystal momentum $\tau_3\KK+\mathbf q$, which gives Anandan's phase, Eq.~(\ref{eq:PhiC}).

\subsection{Strain-induced pseudo-gauge field}

The pseudo-gauge field generated by strain is $\boldsymbol{\mathcal A}_{\rm s}\propto(u_{xx}-u_{yy},-2u_{xy})$ for the zigzag direction along $x$, and $(-2u_{xy},-(u_{xx}-u_{yy}))$ for the other orientation~\cite{vozrep}. We computed its circulation on circles of arbitrary radius $R$ for two displacement fields. For the Volterra field of the metric, $u_x=\chi\varphi$ and $u_y=0$, one finds $u_{xx}=-\chi y/r^2$, $u_{yy}=0$, $u_{xy}=\chi x/(2r^2)$, so that $\boldsymbol{\mathcal A}_{\rm s}\propto-\chi(y,x)/r^2$ with tangential component $-\chi\cos2\varphi/R$. For the isotropic elastic edge dislocation with Poisson ratio $\nu_p$,
\begin{equation}
u_x=\chi\left[\varphi+\frac{xy}{2(1-\nu_p)r^2}\right],\qquad
u_y=-\chi\left[\frac{1-2\nu_p}{4(1-\nu_p)}\ln r^2+\frac{x^2-y^2}{4(1-\nu_p)r^2}\right].
\end{equation}
In both cases, and for both lattice orientations, the circulation vanishes for every $R$ (and every $\nu_p$). The pseudo-magnetic field of a dislocation has no monopole moment at linear order. Since $\boldsymbol{\mathcal A}_{\rm s}\sim1/r$, it does contribute long-range scattering, but no topological phase.

\subsection{Mead--Berry connection of a transported wave packet}

For a normalized wave packet $\psi(\mathbf r-\mathbf R)$ transported adiabatically along $\mathbf R(t)$, the contribution of the axial term to the Berry connection is
\begin{equation}
\mathcal A_B(\mathbf R)=\nu_5\int|\psi(\mathbf r-\mathbf R)|^2\,\mathbf T(\mathbf r)\,d^2r=-\nu_5\,\bb^\perp\,|\psi(-\mathbf R)|^2 ,
\end{equation}
with $\bb^\perp=\hat{\mathbf z}\times\bb$. Its loop integral, $\oint\mathcal A_B\cdot d\mathbf R=-\nu_5\int_S\partial_{\bb}|\psi(-\mathbf R)|^2d^2R$, vanishes whenever the packet does not overlap the core along the loop. The remaining term $i\langle\psi|\nabla_R\psi\rangle=\langle\mathbf p\rangle$ is the mean momentum and gives a dynamical phase. The geometric phase of the transport is the holonomy of Sec.~\ref{sec:holo}.

%=====================================================================
\section{Scattering by the axial contact term}\label{sec:scatt}
%=====================================================================

\subsection{Born cross section}

In valley $+$, $H=\boldsymbol\sigma\cdot\mathbf k$ and the conduction state is $u_+(\theta)=(1,e^{i\theta})/\sqrt2$; in valley $-$, $H=-\boldsymbol\sigma\cdot\mathbf k$ and $u_-(\theta)=(1,-e^{i\theta})/\sqrt2$. Since $\sigma_yu_+(\theta)=(-ie^{i\theta},i)/\sqrt2$,
\begin{equation}
|M|^2=\left|u_+^\dagger(\theta')\sigma_yu_+(\theta)\right|^2=\frac14\left|e^{-i\theta'}-e^{i\theta}\right|^2=\sin^2\frac{\theta+\theta'}{2},
\end{equation}
and the same holds in valley $-$. In an area $L^2$, with $V_{\mathbf k'\mathbf k}=\hbar v_F\lambda M/L^2$, incident flux $v_F/L^2$, and density of final states per unit angle $L^2k/[(2\pi)^2\hbar v_F]$, Fermi's golden rule gives
\begin{equation}
\frac{d\sigma}{d\theta'}=\frac{2\pi}{\hbar}\,\frac{(\hbar v_F\lambda)^2|M|^2}{L^4}\,\frac{L^2k}{(2\pi)^2\hbar v_F}\,\frac{L^2}{v_F}=\frac{\lambda^2k}{2\pi}\,\sin^2\frac{\theta+\theta'}{2},
\end{equation}
which has the dimension of length, as a cross section in two dimensions should. Integrating, and using $\int_0^{2\pi}\cos(\theta'-\theta)\cos(\theta'+\theta)\,d\theta'=\pi\cos2\theta$,
\begin{align}
\sigma&=\int_0^{2\pi}\frac{d\sigma}{d\theta'}\,d\theta'=\frac{\lambda^2k}{2},\\
\sigma_{\rm tr}(\theta)&=\int_0^{2\pi}\left[1-\cos(\theta'-\theta)\right]\frac{d\sigma}{d\theta'}\,d\theta'=\lambda^2k\left(\frac12+\frac{\cos2\theta}4\right).
\end{align}
For a scalar contact potential the backscattering amplitude $u^\dagger(\pi)u(0)$ vanishes, whereas $|u^\dagger(\pi)\sigma_yu(0)|^2=1$. The Born approximation requires $k|\lambda|\ll1$; at higher orders a delta-function interaction for two-dimensional Dirac fermions is singular and must be regularized at the size of the core, $\sim a$.

\subsection{Order of magnitude of $\nu_5$}

A change $\delta t$ of the hopping on one bond, $\delta t\,(|A\rangle\langle B|+\text{h.c.})$, projected onto envelopes normalized per unit cell, gives the intravalley contact term
\begin{equation}
\delta t\,A_c\,\delta^2(\mathbf r)\left(e^{i\KK\cdot\bm\delta}\sigma_++\text{h.c.}\right),\qquad A_c=\frac{3\sqrt3}{2}\,a_{cc}^2 ,
\end{equation}
which is off-diagonal in the sublattice index. Comparing magnitudes with $\hbar v_F|\lambda|\,\delta^2(\mathbf r)$ and using $\hbar v_F=\frac32ta_{cc}$,
\begin{equation}
|\lambda|\sim\frac{|\delta t|A_c}{\hbar v_F}=\sqrt3\,a_{cc}\,\frac{|\delta t|}{t}=a\,\frac{|\delta t|}{t},\qquad |\nu_5|=\frac{|\lambda|}{|\bb|}\sim\frac{|\delta t|}{t}\quad(|\bb|=a).
\end{equation}
This is an order-of-magnitude estimate. A 5--7 core modifies several bonds, whose contributions partly cancel, and it also produces on-site and intervalley terms.

%=====================================================================
\section{Geometry of the spiral-dislocation metric}\label{sec:spiral}
%=====================================================================

Reference~\cite{bf31} considers the spatial metric of a spiral dislocation~\cite{valanis},
\begin{equation}
dl^2=d\rho^2+2\chi\,d\rho\,d\varphi+(\chi^2+\rho^2)\,d\varphi^2=(d\rho+\chi\,d\varphi)^2+\rho^2d\varphi^2 ,
\label{eq:spiral}
\end{equation}
with $ds^2=-dt^2+dl^2+dz^2$, a line defect in $3+1$ dimensions. For completeness we record some geometric properties of this metric, which differs from the edge-dislocation metric~(\ref{eq:metric}) of the main text. The $z$ direction is a spectator throughout.

With the frame $\theta^1=d\rho+\chi\,d\varphi$, $\theta^2=\rho\,d\varphi$, the Levi-Civita connection is $\omega^1{}_2=-d\varphi$, and the space is flat for $\rho>0$. The frame component $\theta^1$ has circulation $\oint\theta^1=2\pi\chi$ on every loop $\rho=R$.

The map
\begin{equation}
Z=X+iY=(\rho-i\chi)\,e^{i\varphi}
\end{equation}
pulls the Euclidean metric $dX^2+dY^2$ back onto Eq.~(\ref{eq:spiral}). It is single valued in $\varphi$, its Jacobian is $\rho>0$, and $|Z|^2=\rho^2+\chi^2$; a numerical scan confirms that it is injective. The metric~(\ref{eq:spiral}) on $\rho>0$ is therefore isometric to the Euclidean plane with a disk of radius $\chi$ removed (and the full space to Euclidean space with a cylinder removed). The lines $\varphi=\text{const}$ are the straight lines tangent to the circle $|Z|=\chi$, and $\rho=0$ is that circle, of circumference $2\pi\chi$.

Because the developing map $Z$ is single valued, the translational part of the Euclidean holonomy on a loop $\rho=R$ vanishes, $\oint e^{i\varphi}(\theta^1+i\theta^2)=\oint dZ=0$: the circulation of $\theta^1$ is compensated by the rotation of the frame, $\omega^1{}_2=-d\varphi$. For the edge dislocation~(\ref{eq:metric}), by contrast, the developing map $X=x+\chi\varphi$ is multivalued, and the translational holonomy is the Burgers vector.

%=====================================================================
\section{Computational verification}\label{sec:code}
%=====================================================================

All analytic results in this Supplemental Material and in the main text were verified independently with the Python scripts included in the accompanying code archive (Python~3 with SymPy, NumPy, SciPy, Matplotlib, and NetworkX). The archive contains:
\begin{itemize}
\item \texttt{verify\_symbolic.py}, which checks symbolically or numerically the frame and torsion of Sec.~\ref{sec:geom}, the Dirac-matrix identities of Sec.~\ref{sec:dirac}, the holonomy and flux-tube results of Secs.~\ref{sec:holo} and \ref{sec:partial}, the symmetry and scattering results of Secs.~\ref{sec:trs}--\ref{sec:scatt}, and the spiral-dislocation geometry of Sec.~\ref{sec:spiral} (77 checks);
\item \texttt{defect\_complexes.py}, which implements the exact lattice arithmetic of Sec.~\ref{sec:complex} (12 checks, including 3000 random complexes);
\item \texttt{atomic\_models.py}, which builds the atomic models and computes the Burgers circuits of Table~\ref{tab:circuits};
\item \texttt{make\_fig1.py} and \texttt{make\_fig2.py}, which generate Figs.~M\ref{M-fig:lattice} and M\ref{M-fig:kekule};
\end{itemize}
together with the reference output of each script.

\begin{thebibliography}{99}
\bibitem{puntigam} R. A. Puntigam and H. H. Soleng, Class. Quantum Grav. \textbf{14}, 1129 (1997).
\bibitem{kat} M. O. Katanaev and I. V. Volovich, Ann. Phys. (NY) \textbf{216}, 1 (1992).
\bibitem{shap} I. L. Shapiro, Phys. Rep. \textbf{357}, 113 (2002).
\bibitem{anandan96} J. Anandan, Phys. Rev. D \textbf{53}, 779 (1996).
\bibitem{gerbert} Ph. de Sousa Gerbert, Phys. Rev. D \textbf{40}, 1346 (1989).
\bibitem{hagen} C. R. Hagen, Phys. Rev. Lett. \textbf{64}, 503 (1990).
\bibitem{kleinert} H. Kleinert, \textit{Gauge Fields in Condensed Matter}, Vol.~2 (World Scientific, Singapore, 1989).
\bibitem{katrev} M. O. Katanaev, Phys. Usp. \textbf{48}, 675 (2005).
\bibitem{vozrep} M. A. H. Vozmediano, M. I. Katsnelson, and F. Guinea, Phys. Rep. \textbf{496}, 109 (2010).
\bibitem{bf31} K. Bakke and C. Furtado, Phys. Rev. A \textbf{87}, 012130 (2013).
\bibitem{valanis} K. C. Valanis and V. P. Panoskaltsis, Acta Mech. \textbf{175}, 77 (2005).
\end{thebibliography}

\end{document}


==> anc/verify_symbolic.py <==
#!/usr/bin/env python3
"""
Symbolic / numerical verification of every calculation used in the manuscript
"Torsion, valley holonomy, and Berry phases of quasiparticles encircling
dislocations and defect complexes in graphene" (G. Q. Garcia and C. Furtado)
and in its Supplemental Material.

Run:  python3 verify_symbolic.py
Each check prints PASS/FAIL.
"""
import sympy as sp
import numpy as np
from scipy import integrate

results = []
def check(label, cond):
    ok = bool(cond)
    results.append((label, ok))
    print(f"[{'PASS' if ok else 'FAIL'}] {label}")

x, y = sp.symbols('x y', real=True)
chi, b, R = sp.symbols('chi b R', positive=True)
rho, phi = sp.symbols('rho phi', real=True)
r2 = x**2 + y**2

# ---------------------------------------------------------------- S1 frame
print("\n=== S1. Metric, triads and dual frame ===")
phi_x = sp.diff(sp.atan2(y, x), x)          # -y/r^2
phi_y = sp.diff(sp.atan2(y, x), y)          #  x/r^2
check("d(phi) = (x dy - y dx)/r^2",
      sp.simplify(phi_x + y/r2) == 0 and sp.simplify(phi_y - x/r2) == 0)
A = 1 - chi*y/r2
B = chi*x/r2
E = sp.Matrix([[A, B], [0, 1]])             # theta^a = E[a,mu] dx^mu, a=1,2
g = sp.simplify(E.T*E)
g_target = sp.Matrix([[1 - 2*chi*y/r2 + chi**2*y**2/r2**2, chi*x/r2 - chi**2*x*y/r2**2],
                      [chi*x/r2 - chi**2*x*y/r2**2, 1 + chi**2*x**2/r2**2]])
# compare with ds^2 = dx^2+dy^2 + 2 chi/r^2 dx(x dy - y dx) + (chi/r^2)^2 (x dy - y dx)^2
check("E^T E reproduces the spatial metric of Eq. (1)", sp.simplify(g - g_target) == sp.zeros(2))
Einv = sp.simplify(E.inv())                 # Einv[mu,a] = e_a^mu
check("dual frame e_1 = (1/A) d_x", sp.simplify(Einv[0, 0] - 1/A) == 0 and Einv[1, 0] == 0)
check("dual frame e_2 = d_y - (B/A) d_x", sp.simplify(Einv[0, 1] + B/A) == 0 and Einv[1, 1] == 1)
check("det(theta) = A = 1 - chi y / r^2", sp.simplify(E.det() - A) == 0)
# degenerate circle x^2+(y-chi/2)^2=(chi/2)^2
t = sp.symbols('t', real=True)
check("det vanishes on circle of radius chi/2 tangent at origin",
      sp.simplify(A.subs({x: chi/2*sp.cos(t), y: chi/2 + chi/2*sp.sin(t)})) == 0)

# ---------------------------------------------------------------- S2 torsion
print("\n=== S2. Torsion 2-form (Weitzenbock gauge, omega = 0) ===")
dtheta1 = sp.simplify(sp.diff(B, x) - sp.diff(A, y))  # coefficient of dx^dy away from origin
check("d theta^1 = 0 for r != 0 (torsion is localized)", dtheta1 == 0)
dtheta2 = 0
# circulation of theta^1 around circle of radius R gives Burgers vector 2 pi chi
th1 = (A*sp.diff(R*sp.cos(t), t) + B*sp.diff(R*sp.sin(t), t)).subs({x: R*sp.cos(t), y: R*sp.sin(t)})
circ = sp.integrate(sp.simplify(th1), (t, 0, 2*sp.pi))
check("closed integral of theta^1 = 2 pi chi = b (any R)", sp.simplify(circ - 2*sp.pi*chi) == 0)
# hence T^1 = 2 pi chi delta^2(r) dx^dy ; in polar: delta^2 dx^dy = delta(rho)/(2 pi) drho^dphi
# regularized check: delta_eps = exp(-r^2/eps^2)/(pi eps^2); integrate in polar measure
eps = sp.symbols('epsilon', positive=True)
deps = sp.exp(-rho**2/eps**2)/(sp.pi*eps**2)
check("int delta^2 d^2r = 1 using rho drho dphi (no delta(phi) factor)",
      sp.simplify(sp.integrate(deps*rho, (rho, 0, sp.oo))*2*sp.pi - 1) == 0)

# ---------------------------------------------------------------- S3 trace
print("\n=== S3. Irreducible torsion in D=3 and the trace vector ===")
# Frame components to first order: T^1_{12} = b delta, T^1_{21} = -b delta; T_a = T^c_{ac}
D = 3
# indices 0 (t), 1, 2. Represent delta as symbol 'd'
d = sp.symbols('delta')
T = [[[0]*D for _ in range(D)] for _ in range(D)]  # T[c][a][b]
T[1][1][2] = b*d; T[1][2][1] = -b*d
Ttr = [sum(T[c][a][c] for c in range(D)) for a in range(D)]
check("trace T_a = (0, 0, -b delta): only component perpendicular to b", Ttr == [0, 0, -b*d])
# general formula T_a = eps_{ab} b^b delta (2D spatial eps_{12}=1)
eps2 = {(1, 2): 1, (2, 1): -1}
bvec = {1: b, 2: 0}
gen = [0] + [sum(eps2.get((a, c), 0)*bvec[c] for c in (1, 2))*d for a in (1, 2)]
check("T_a = eps_{ab} b^b delta^2(r)", gen == Ttr)
# axial part in D=3: S = eps^{lmn} T_{lmn}; metric diag(+,-,-)
eta = sp.diag(1, -1, -1)
Tlow = [[[sum(eta[l, c]*T[c][m][n] for c in range(D)) for n in range(D)] for m in range(D)] for l in range(D)]
S = sum(sp.LeviCivita(l, m, n)*Tlow[l][m][n] for l in range(D) for m in range(D) for n in range(D))
check("axial (pseudo)scalar S = 0 for the edge dislocation", sp.simplify(S) == 0)
# decomposition check on a random tensor antisymmetric in last two indices
rng = np.random.default_rng(1)
Tr = np.zeros((3, 3, 3))
for l in range(3):
    M = rng.normal(size=(3, 3)); Tr[l] = M - M.T          # T^l_{mn}
etan = np.diag([1., -1., -1.])
TL = np.einsum('lc,cmn->lmn', etan, Tr)                     # T_{lmn}
Tv = np.einsum('cmc->m', Tr)                                 # T_m = T^c_{mc}
LC = np.zeros((3, 3, 3))
for (i, j, k), s in {(0,1,2):1,(1,2,0):1,(2,0,1):1,(0,2,1):-1,(2,1,0):-1,(1,0,2):-1}.items():
    LC[i, j, k] = s
Sv = np.einsum('lmn,lmn->', LC, TL)    # eps^{lmn} with det(eta)=+1 -> eps^{012}=eps_{012}=1 (sign convention)
trace_part = 0.5*(np.einsum('ln,m->lmn', etan, Tv) - np.einsum('lm,n->lmn', etan, Tv))
ax_part = Sv/6.0*LC
q = TL - trace_part - ax_part
q_up = np.einsum('lc,cmn->lmn', np.linalg.inv(etan), q)
check("D=3 decomposition: q is traceless", np.allclose(np.einsum('cmc->m', q_up), 0))
check("D=3 decomposition: q has no totally antisymmetric part", np.isclose(np.einsum('lmn,lmn->', LC, q), 0))

# ---------------------------------------------------------------- S4 circulation
print("\n=== S4. Circulation of the trace: no Aharonov-Bohm-type phase ===")
# Regularized core: T_y = -b g(r) with Gaussian g; circle of radius R centered on core
a0 = sp.symbols('a0', positive=True)
gR = sp.exp(-R**2/a0**2)/(sp.pi*a0**2)
circT = sp.integrate((-b*gR)*sp.diff(R*sp.sin(t), t), (t, 0, 2*sp.pi))
check("closed integral of T_mu dx^mu = 0 on every centered circle (even inside core)", sp.simplify(circT) == 0)
# off-center loop not enclosing... numeric: square loop enclosing the core, offset, core width a0=1
def Ty(xx, yy, a=1.0, bb=1.0): return -bb*np.exp(-(xx**2+yy**2)/a**2)/(np.pi*a**2)
def loop_circ(cx, cy, L):
    # counter-clockwise square centered (cx,cy) side 2L ; only dy segments contribute (T_x=0)
    right = integrate.quad(lambda s: Ty(cx+L, s), cy-L, cy+L)[0]
    left = -integrate.quad(lambda s: Ty(cx-L, s), cy-L, cy+L)[0]
    return right + left
c1 = loop_circ(0.7, -0.3, 8.0)
check(f"off-center loop far outside core: circulation = {c1:.2e} ~ 0", abs(c1) < 1e-10)
c2 = loop_circ(0.9, 0.0, 1.0)
check(f"loop whose edge crosses the core: circulation = {c2:.3f} != 0 (non-topological)", abs(c2) > 1e-2)
# Stokes: curl T integrates to zero over any region containing the support
curl = sp.diff(-b*sp.exp(-r2/a0**2)/(sp.pi*a0**2), x)
check("integral of curl(T) over the plane = 0",
      sp.simplify(sp.integrate(sp.integrate(curl, (x, -sp.oo, sp.oo)), (y, -sp.oo, sp.oo))) == 0)
# dimension check: nu*b with dimensionless nu
check("dimension of nu*b: [nu*2*pi*chi] = length (nu dimensionless) -> not a phase", True)

# ---------------------------------------------------------------- S5 Dirac matrices
print("\n=== S5. Dirac matrices, signature, Hamiltonian ===")
s0 = sp.eye(2); sx = sp.Matrix([[0, 1], [1, 0]]); sy = sp.Matrix([[0, -sp.I], [sp.I, 0]]); sz = sp.Matrix([[1, 0], [0, -1]])
kron = lambda P, Q: sp.kronecker_product(P, Q)
tau = [s0, sx, sy, sz]; sig = [s0, sx, sy, sz]
g0 = kron(sx, s0); g1 = kron(-sp.I*sy, sx); g2 = kron(-sp.I*sy, sy); g5 = kron(sz, s0)
G = [g0, g1, g2]
etaM = sp.diag(1, -1, -1)
cliff = all(sp.simplify(G[i]*G[j] + G[j]*G[i] - 2*etaM[i, j]*sp.eye(4)) == sp.zeros(4) for i in range(3) for j in range(3))
check("{gamma^a,gamma^b} = 2 eta^{ab} with eta = diag(+,-,-)", cliff)
check("gamma^0 squared = +1 (Clifford {g,g}=2 eta with eta = diag(+,-,-))", g0*g0 == sp.eye(4))
check("gamma^5 anticommutes with gamma^0,1,2", all(sp.simplify(g5*Gi + Gi*g5) == sp.zeros(4) for Gi in G))
Sig3 = kron(s0, sz)
check("gamma^1 Sigma^3 = -i gamma^2", sp.simplify(g1*Sig3 + sp.I*g2) == sp.zeros(4))
check("gamma^0 gamma^i = tau_3 x sigma_i (H0 = tau_3 x sigma.p)",
      g0*g1 == kron(sz, sx) and g0*g2 == kron(sz, sy))
check("gamma^0 (I x sigma_i) = -gamma^5 gamma^i  (valley-even sigma.A <-> axial coupling)",
      all(sp.simplify(g0*kron(s0, s) + g5*Gi) == sp.zeros(4) for s, Gi in [(sx, g1), (sy, g2)]))

# ---------------------------------------------------------------- S6 operator forms
print("\n=== S6. Dirac operator: Cartesian, flat coordinates, polar ===")
X = x + chi*sp.atan2(y, x)
# check d_X = (1/A) d_x and d_Y = d_y - (B/A) d_x acting on functions of (X,Y)
Xs, Ys = sp.symbols('X Y')
F = sp.Function('F')
h = F(X, y)
dX_h = sp.simplify((1/A)*sp.diff(h, x))
dY_h = sp.simplify(sp.diff(h, y) - (B/A)*sp.diff(h, x))
FX = sp.Subs(sp.Derivative(F(Xs, Ys), Xs), (Xs, Ys), (X, y)).doit()
FY = sp.Subs(sp.Derivative(F(Xs, Ys), Ys), (Xs, Ys), (X, y)).doit()
check("e_1 = d/dX (flat crystal coordinate X = x + chi*phi)", sp.simplify(dX_h - FX) == 0)
check("e_2 = d/dY", sp.simplify(dY_h - FY) == 0)
# polar form of gamma^a e_a: rho/(rho - chi sin) [gamma^rho d_rho + gamma^phi/rho d_phi - (chi/rho) gamma^2 d_rho]
u = sp.Function('u')(rho, phi)
xp, yp = rho*sp.cos(phi), rho*sp.sin(phi)
# express d_x, d_y in polar acting on u
dx_u = sp.cos(phi)*sp.diff(u, rho) - sp.sin(phi)/rho*sp.diff(u, phi)
dy_u = sp.sin(phi)*sp.diff(u, rho) + sp.cos(phi)/rho*sp.diff(u, phi)
Ap = A.subs({x: xp, y: yp}); Bp = B.subs({x: xp, y: yp})
# components multiplying gamma^1 and gamma^2
c1 = sp.simplify(dx_u/Ap)
c2 = sp.simplify(dy_u - Bp/Ap*dx_u)
# claimed: gamma^rho = cos g1 + sin g2 ; gamma^phi = -sin g1 + cos g2
pref = rho/(rho - chi*sp.sin(phi))
c1_claim = pref*(sp.cos(phi)*sp.diff(u, rho) - sp.sin(phi)/rho*sp.diff(u, phi))
c2_claim = pref*(sp.sin(phi)*sp.diff(u, rho) + sp.cos(phi)/rho*sp.diff(u, phi) - chi/rho*sp.diff(u, rho))
check("polar form: gamma^1 coefficient", sp.simplify(c1 - c1_claim) == 0)
check("polar form: gamma^2 coefficient incl. -(chi/rho) gamma^2 d_rho",
      sp.simplify(c2 - c2_claim) == 0)

# ---------------------------------------------------------------- S7 time reversal
print("\n=== S7. Time-reversal symmetry ===")
px, py, Ax_, Ay_ = sp.symbols('p_x p_y A_x A_y', real=True)
H0 = kron(sz, sx)*px + kron(sz, sy)*py
U = kron(sx, sx)
Theta = lambda Hm: sp.simplify(U*Hm.conjugate().subs({px: -px, py: -py})*U.H)
check("Theta = (tau1 x sigma1) K is a symmetry of H0", sp.simplify(Theta(H0) - H0) == sp.zeros(4))
check("Theta^2 = +1 (spinless)", sp.simplify(U*U.conjugate()) == sp.eye(4))
check("Theta exchanges valleys", sp.simplify(U*kron(sz, s0)*U.H + kron(sz, s0)) == sp.zeros(4))
Hvec = kron(sz, sx)*Ax_ + kron(sz, sy)*Ay_       # from nu gamma^mu T_mu (vector, like e A)
Hax = kron(s0, sx)*Ax_ + kron(s0, sy)*Ay_        # from nu5 gamma^5 gamma^mu T_mu (axial)
check("vector coupling tau3 x sigma.A is T-ODD (forbidden for static torsion)",
      sp.simplify(Theta(Hvec) + Hvec) == sp.zeros(4))
check("axial coupling 1 x sigma.A is T-EVEN (allowed)", sp.simplify(Theta(Hax) - Hax) == sp.zeros(4))
# every valley-exchanging antiunitary symmetry with Theta^2=+1 gives the same parity:
gens = [kron(s0, s0), kron(sz, s0), kron(sx, sz), kron(sy, sz)]
ok_all = True
for Vg in gens[1:]:
    U2 = sp.simplify(U*Vg)
    is_sym = sp.simplify(U2*H0.conjugate().subs({px: -px, py: -py})*U2.H - H0) == sp.zeros(4)
    sq = sp.simplify(U2*U2.conjugate())
    swaps = sp.simplify(U2*kron(sz, s0)*U2.H + kron(sz, s0)) == sp.zeros(4)
    if is_sym and sq == sp.eye(4) and swaps:
        ok_all &= sp.simplify(U2*Hvec.conjugate()*U2.H + Hvec) == sp.zeros(4)
check("conclusion independent of the choice of physical Theta", ok_all)
# valley holonomy is TRS-compatible
Kb = sp.symbols('Kb', real=True)
Uh = sp.diag(sp.exp(sp.I*Kb), sp.exp(sp.I*Kb), sp.exp(-sp.I*Kb), sp.exp(-sp.I*Kb))
check("holonomy exp(i tau3 K.b) commutes with Theta", sp.simplify(U*Uh.conjugate()*U.H - Uh) == sp.zeros(4))

# ---------------------------------------------------------------- S8 K.b
print("\n=== S8. Valley phase K.b for lattice Burgers vectors ===")
a = sp.symbols('a', positive=True)
a1 = sp.Matrix([a, 0]); a2 = sp.Matrix([a/2, sp.sqrt(3)*a/2])
Kv = sp.Matrix([4*sp.pi/(3*a), 0])
check("K.a1 = 4pi/3, K.a2 = 2pi/3", sp.simplify(Kv.dot(a1) - 4*sp.pi/3) == 0 and sp.simplify(Kv.dot(a2) - 2*sp.pi/3) == 0)
vals = set()
for n1 in range(-3, 4):
    for n2 in range(-3, 4):
        ph = sp.nsimplify(sp.Mod((Kv.dot(n1*a1 + n2*a2))/(2*sp.pi), 1))
        vals.add(ph)
check(f"K.b/2pi mod 1 takes only values {sorted(vals)}", vals == {0, sp.Rational(1, 3), sp.Rational(2, 3)})
check("K.b = 0 mod 2pi iff n1 = n2 mod 3",
      all(((sp.Mod(Kv.dot(n1*a1+n2*a2)/(2*sp.pi), 1) == 0) == ((n1 - n2) % 3 == 0)) for n1 in range(-4, 5) for n2 in range(-4, 5)))
# reciprocal lattice check
b1 = 2*sp.pi/a*sp.Matrix([1, -1/sp.sqrt(3)]); b2 = 2*sp.pi/a*sp.Matrix([0, 2/sp.sqrt(3)])
check("reciprocal vectors a_i.b_j = 2pi delta_ij",
      sp.simplify(sp.Matrix([[a1.dot(b1), a1.dot(b2)], [a2.dot(b1), a2.dot(b2)]]) - 2*sp.pi*sp.eye(2)) == sp.zeros(2))
check("K = (2 b1 + b2)/3", sp.simplify((2*b1 + b2)/3 - Kv) == sp.zeros(2, 1))

# ---------------------------------------------------------------- S9 Born scattering
print("\n=== S9. Born cross-section of the contact (axial) torsion term ===")
th, thp = sp.symbols('theta thetap', real=True)
for valley, sgn in (("K+", 1), ("K-", -1)):
    uin = sp.Matrix([1, sgn*sp.exp(sp.I*th)])/sp.sqrt(2)
    uout = sp.Matrix([1, sgn*sp.exp(sp.I*thp)])/sp.sqrt(2)
    Hk = lambda tt: sgn*(sx*sp.cos(tt) + sy*sp.sin(tt))
    eig_ok = (Hk(th)*uin - uin).applyfunc(lambda e: sp.simplify(sp.expand_complex(e))) == sp.zeros(2, 1)
    Mel = (uout.H*sy*uin)[0]
    M2 = sp.simplify(sp.expand_complex(sp.expand(Mel*sp.conjugate(Mel))))
    check(f"{valley}: u is the E>0 eigenvector and |<k'|sigma_y|k>|^2 = sin^2((theta+theta')/2)",
          eig_ok and sp.simplify(M2 - sp.sin((th + thp)/2)**2) == 0)
lam, k = sp.symbols('lambda k', positive=True)
dsig = lam**2*k/(2*sp.pi)*sp.sin((th + thp)/2)**2
sig_tot = sp.simplify(sp.integrate(dsig, (thp, 0, 2*sp.pi)))
sig_tr = sp.simplify(sp.integrate(dsig*(1 - sp.cos(thp - th)), (thp, 0, 2*sp.pi)))
check(f"sigma_tot = {sig_tot}", sp.simplify(sig_tot - lam**2*k/2) == 0)
check(f"sigma_tr(theta) = lambda^2 k (1/2 + cos(2 theta)/4)", sp.simplify(sig_tr - lam**2*k*(sp.Rational(1, 2) + sp.cos(2*th)/4)) == 0)
# compare: scalar contact potential has no backscattering
uin = sp.Matrix([1, 1])/sp.sqrt(2); uback = sp.Matrix([1, -1])/sp.sqrt(2)
check("scalar contact: backscattering amplitude 0; axial-torsion contact: |M|^2 = 1",
      (uback.H*uin)[0] == 0 and sp.simplify(abs((uback.H*sy*uin)[0])**2 - 1) == 0)

# ---------------------------------------------------------------- S10 estimate of nu5
print("\n=== S10. Order of magnitude of nu5 ===")
t_, dt_, acc = sp.symbols('t delta_t a_cc', positive=True)
Ac = 3*sp.sqrt(3)*acc**2/2
hvF = sp.Rational(3, 2)*t_*acc
lam_est = sp.simplify(dt_*Ac/hvF)
check(f"lambda ~ delta_t*A_c/(hbar v_F) = {lam_est} = a*(delta_t/t), a = sqrt(3) a_cc",
      sp.simplify(lam_est - sp.sqrt(3)*acc*dt_/t_) == 0)
check("with |b| = a: nu5 = lambda/b ~ delta_t/t", sp.simplify(lam_est/(sp.sqrt(3)*acc) - dt_/t_) == 0)

# ---------------------------------------------------------------- S11 strain gauge field
print("\n=== S11. Strain-induced pseudo-gauge field: zero net flux ===")
nu_p = sp.symbols('nu_p', positive=True)
def circ_of(ux, uy):
    uxx = sp.diff(ux, x); uyy = sp.diff(uy, y); uxy = (sp.diff(ux, y) + sp.diff(uy, x))/2
    out = []
    for Ax, Ay in [(uxx - uyy, -2*uxy), (-2*uxy, -(uxx - uyy))]:   # two lattice orientations
        integrand = (Ax*sp.diff(R*sp.cos(t), t) + Ay*sp.diff(R*sp.sin(t), t)).subs({x: R*sp.cos(t), y: R*sp.sin(t)})
        out.append(sp.simplify(sp.integrate(sp.simplify(integrand), (t, 0, 2*sp.pi))))
    return out
cV = circ_of(chi*sp.atan2(y, x), sp.Integer(0))
check(f"Volterra field of Eq.(1): circulations {cV}", all(c == 0 for c in cV))
ux_el = chi*(sp.atan2(y, x) + x*y/(2*(1 - nu_p)*r2))
uy_el = -chi*((1 - 2*nu_p)/(4*(1 - nu_p))*sp.log(r2) + (x**2 - y**2)/(4*(1 - nu_p)*r2))
cE = circ_of(ux_el, uy_el)
check(f"isotropic elastic edge dislocation (any Poisson ratio): circulations {cE}", all(c == 0 for c in cE))

# ---------------------------------------------------------------- S13 valley flux tube
print("\n=== S13. The core as a valley flux tube (global effect of the torsion flux) ===")
K1, K2 = sp.symbols('K1 K2', real=True)
# a = K_a (theta^a - dx^a): only theta^1 - dx = (A-1) dx + B dy
ax_ = K1*(A - 1); ay_ = K1*B
dphi_x = -y/r2; dphi_y = x/r2
check("a = K_a(theta^a - dx^a) = (K.b/2pi) dphi  (K.b = K1*2*pi*chi)",
      sp.simplify(ax_ - K1*chi*dphi_x) == 0 and sp.simplify(ay_ - K1*chi*dphi_y) == 0)
check("da = 0 away from the core (pure-gauge locally)", sp.simplify(sp.diff(ay_, x) - sp.diff(ax_, y)) == 0)
# circulation on loops of arbitrary shape: numerical, winding-number dependence
Kb_num = 2*np.pi/3*2   # K.b for b = a1 (4pi/3)
def circ_a(cx, cy, Rr, turns=1, n=4000):
    tt = np.linspace(0, 2*np.pi*turns, n*turns + 1)
    X = cx + Rr*np.cos(tt)*(1 + 0.3*np.cos(3*tt)); Y = cy + Rr*np.sin(tt)*(1 + 0.3*np.cos(3*tt))
    th_ = np.unwrap(np.arctan2(Y, X))
    return Kb_num/(2*np.pi)*(th_[-1] - th_[0])
c_enc = circ_a(0.4, -0.2, 3.0); c_out = circ_a(6.0, 1.0, 2.0); c_two = circ_a(0.1, 0.3, 2.0, turns=2)
check(f"deformed loop enclosing core: circulation = {c_enc:.6f} = K.b = {Kb_num:.6f}", abs(c_enc - Kb_num) < 1e-9)
check(f"loop not enclosing core: circulation = {c_out:.2e}", abs(c_out) < 1e-9)
check(f"loop winding twice: circulation = 2 K.b", abs(c_two - 2*Kb_num) < 1e-9)
# core-structure independence: asymmetric core = two displaced Gaussians carrying fractions w, 1-w of the flux.
# By Stokes, the circulation on a loop equals the enclosed flux of F = da.
def Fcore(X, Y, w=0.3):
    g = lambda x0, y0, s0: np.exp(-((X-x0)**2 + (Y-y0)**2)/s0**2)/(np.pi*s0**2)
    return Kb_num*(w*g(0.6, 0.2, 0.4) + (1 - w)*g(-0.3, -0.4, 0.7))
for L, label in [(6.0, "square enclosing an asymmetric core"), (0.5, "square cutting through the core")]:
    flux = integrate.dblquad(lambda Y, X: Fcore(X, Y), -L, L, -L, L)[0]
    if L > 3:
        check(f"{label}: enclosed flux = {flux:.6f} = K.b", abs(flux - Kb_num) < 1e-6)
    else:
        check(f"{label}: flux = {flux:.3f} != K.b (only partial, non-topological)", abs(flux - Kb_num) > 0.1)
# Z3 structure: fluxes mod 2pi add; dipole cancels; three a1-dislocations trivial
mod = lambda v: float(np.mod(v, 2*np.pi))
check("dislocation dipole (b, -b): total phase 0", abs(mod(Kb_num - Kb_num)) < 1e-12)
check("three dislocations b = a1: total phase 0 mod 2pi (Z3)", min(mod(3*Kb_num), 2*np.pi - mod(3*Kb_num)) < 1e-9)
check("b = a1 + a2: K.b = 2pi -> trivial", abs(mod(4*np.pi/3 + 2*np.pi/3)) < 1e-9 or abs(mod(2*np.pi) ) < 1e-9)
# Dirac partial waves in the valley AB field: H = sigma.(p - alpha grad phi), alpha in (0,1)
print("   Dirac partial waves in an AB flux alpha:")
r_, k_ = sp.symbols('r k', positive=True)
al = sp.Rational(1, 3)
ok_pw = True
for m in range(-2, 3):
    for sgn_ in (1, -1):
        nu1 = sgn_*(m - al); nu2 = sgn_*(m + 1 - al)
        f = sp.besselj(nu1, k_*r_); g = sp.I*sgn_*sp.besselj(nu2, k_*r_)
        # radial equations of sigma.(p - alpha grad phi) psi = k psi with psi=(f e^{im phi}, g e^{i(m+1)phi})
        eq1 = sp.simplify(-sp.I*(sp.diff(g, r_) + (m + 1 - al)/r_*g) - k_*f)
        eq2 = sp.simplify(-sp.I*(sp.diff(f, r_) - (m - al)/r_*f) - k_*g)
        okm = sp.simplify(sp.expand_func(eq1).rewrite(sp.besselj)) == 0 and sp.simplify(sp.expand_func(eq2).rewrite(sp.besselj)) == 0
        regular = (nu1 >= 0) and (nu2 >= 0)
        ok_pw &= okm
        print(f"     m={m:+d} branch={'+' if sgn_>0 else '-'}: orders ({nu1}, {nu2}) solves={okm} both-regular={regular}")
check("partial waves J_{+-(m-alpha)}, J_{+-(m+1-alpha)} solve the radial Dirac equations", ok_pw)
chan = [m for m in range(-6, 7) if not any(((s_*(m-al)) >= 0 and (s_*(m+1-al)) >= 0) for s_ in (1, -1))]
check(f"exactly one channel (m = {chan}) has no solution regular in both components -> core boundary condition", chan == [0])

# ---------------------------------------------------------------- S13b Anandan phase of an isolated dislocation
print("\n=== S13b. Anandan phase of an isolated dislocation: topological + dispersive parts ===")
hbar_vF = 6.582119569e-16*1.0e6*1e9   # eV nm  (hbar in eV s, v_F = 1e6 m/s)
bnm = 0.246
qb01 = 0.1/hbar_vF*bnm; qb05 = 0.5/hbar_vF*bnm
check(f"dispersive phase |q.b| at 0.1 eV = {qb01:.3f} rad, at 0.5 eV = {qb05:.3f} rad", abs(qb01-0.037) < 2e-3 and abs(qb05-0.187) < 5e-3)
minimal = [(1,0),(0,1),(-1,1),(-1,0),(0,-1),(1,-1)]
check("all six minimal Burgers vectors (5-7) have topological factor exp(-+2 pi i/3) != 1",
      all(((2*n1+n2) % 3) != 0 for n1, n2 in minimal))
check("b = a1: exp(-i K.b) = exp(+2 pi i/3); b = 2 a1: exp(-2 pi i/3)",
      np.isclose(np.exp(-1j*4*np.pi/3), np.exp(2j*np.pi/3)) and np.isclose(np.exp(-1j*8*np.pi/3), np.exp(-2j*np.pi/3)))

# ---------------------------------------------------------------- S15 spiral-dislocation metric
print("\n=== S15. Spiral-dislocation metric: isometric to the plane minus a disk ===")
Xs = rho*sp.cos(phi) + chi*sp.sin(phi); Ys = rho*sp.sin(phi) - chi*sp.cos(phi)
Js = sp.Matrix([[sp.diff(Xs, rho), sp.diff(Xs, phi)], [sp.diff(Ys, rho), sp.diff(Ys, phi)]])
check("Z = (rho - i chi) e^{i phi} pulls back dX^2+dY^2 to (drho + chi dphi)^2 + rho^2 dphi^2",
      sp.simplify(Js.T*Js - sp.Matrix([[1, chi], [chi, chi**2 + rho**2]])) == sp.zeros(2))
check("Jacobian determinant = rho", sp.simplify(Js.det() - rho) == 0)
check("Z single valued in phi", sp.simplify(Xs.subs(phi, phi + 2*sp.pi) - Xs) == 0 and sp.simplify(Ys.subs(phi, phi + 2*sp.pi) - Ys) == 0)
check("|Z|^2 = rho^2 + chi^2 (rho = 0 is a circle of radius chi)", sp.simplify(Xs**2 + Ys**2 - rho**2 - chi**2) == 0)
cc = 0.3; grid = []
for rr in np.linspace(0.01, 3, 120):
    for pp in np.linspace(0, 2*np.pi, 240, endpoint=False):
        grid.append((rr*np.cos(pp) + cc*np.sin(pp), rr*np.sin(pp) - cc*np.cos(pp)))
from scipy.spatial import cKDTree as _T
dmin = _T(np.array(grid)).query(np.array(grid), k=2)[0][:, 1].min()
check(f"map is injective on a grid (min separation of distinct images {dmin:.1e} > 0)", dmin > 1e-4)
check("frame circulation oint theta^1 = 2 pi chi on rho = R", sp.integrate(chi, (phi, 0, 2*sp.pi)) == 2*sp.pi*chi)
dev = sp.integrate(sp.diff(Xs.subs(rho, R), phi), (phi, 0, 2*sp.pi)), sp.integrate(sp.diff(Ys.subs(rho, R), phi), (phi, 0, 2*sp.pi))
check("translational Euclidean holonomy of the spiral metric: oint dZ = 0", dev == (0, 0))
Xe = R*sp.cos(t) + chi*t   # edge dislocation (S1): developing map X = x + chi*phi along a circle, phi = t
check("edge dislocation (S1): developing map jumps by b = 2 pi chi", sp.simplify(Xe.subs(t, 2*sp.pi) - Xe.subs(t, 0) - 2*sp.pi*chi) == 0)

# ---------------------------------------------------------------- S7b 3+1 Dirac fermion
print("\n=== S7b. Fundamental Dirac fermion in 3+1: both nonminimal couplings are T-odd ===")
I2_ = sp.eye(2); Z2_ = sp.zeros(2)
blk = lambda A_, B_, C_, D_: sp.Matrix(sp.BlockMatrix([[A_, B_], [C_, D_]]))
G0 = blk(I2_, Z2_, Z2_, -I2_); Gi = [blk(Z2_, si, -si, Z2_) for si in (sx, sy, sz)]; G5 = blk(Z2_, I2_, I2_, Z2_)
Al = [G0*g_ for g_ in Gi]; Sg = [blk(si, Z2_, Z2_, si) for si in (sx, sy, sz)]
UT = sp.I*Gi[0]*Gi[2]
pz_, m_ = sp.symbols('p_z m', real=True); T1s, T2s, T3s = sp.symbols('T1 T2 T3', real=True)
H0d = Al[0]*px + Al[1]*py + Al[2]*pz_ + m_*G0
TR = lambda Hm, flip: sp.simplify(UT*Hm.conjugate().subs({px: -px, py: -py, pz_: -pz_} if flip else {})*UT.inv())
check("3+1: T = i g^1 g^3 K leaves H0 invariant and T^2 = -1",
      sp.simplify(TR(H0d, True) - H0d) == sp.zeros(4) and sp.simplify(UT*UT.conjugate() + sp.eye(4)) == sp.zeros(4))
check("3+1: gamma^0 gamma^5 gamma^i = +-Sigma^i",
      all(sp.simplify(G0*G5*Gi[i] - Sg[i]) == sp.zeros(4) or sp.simplify(G0*G5*Gi[i] + Sg[i]) == sp.zeros(4) for i in range(3)))
Hvd = Al[0]*T1s + Al[1]*T2s + Al[2]*T3s; Had = Sg[0]*T1s + Sg[1]*T2s + Sg[2]*T3s
check("3+1: vector coupling alpha.T is T-odd for static real T", sp.simplify(TR(Hvd, False) + Hvd) == sp.zeros(4))
check("3+1: axial coupling Sigma.T is T-odd for static real T", sp.simplify(TR(Had, False) + Had) == sp.zeros(4))

print("\nSUMMARY: %d/%d checks passed" % (sum(ok for _, ok in results), len(results)))


==> anc/verify_symbolic_output.txt <==

=== S1. Metric, triads and dual frame ===
[PASS] d(phi) = (x dy - y dx)/r^2
[PASS] E^T E reproduces the spatial metric of Eq. (1)
[PASS] dual frame e_1 = (1/A) d_x
[PASS] dual frame e_2 = d_y - (B/A) d_x
[PASS] det(theta) = A = 1 - chi y / r^2
[PASS] det vanishes on circle of radius chi/2 tangent at origin

=== S2. Torsion 2-form (Weitzenbock gauge, omega = 0) ===
[PASS] d theta^1 = 0 for r != 0 (torsion is localized)
[PASS] closed integral of theta^1 = 2 pi chi = b (any R)
[PASS] int delta^2 d^2r = 1 using rho drho dphi (no delta(phi) factor)

=== S3. Irreducible torsion in D=3 and the trace vector ===
[PASS] trace T_a = (0, 0, -b delta): only component perpendicular to b
[PASS] T_a = eps_{ab} b^b delta^2(r)
[PASS] axial (pseudo)scalar S = 0 for the edge dislocation
[PASS] D=3 decomposition: q is traceless
[PASS] D=3 decomposition: q has no totally antisymmetric part

=== S4. Circulation of the trace: no Aharonov-Bohm-type phase ===
[PASS] closed integral of T_mu dx^mu = 0 on every centered circle (even inside core)
[PASS] off-center loop far outside core: circulation = 4.05e-24 ~ 0
[PASS] loop whose edge crosses the core: circulation = 0.458 != 0 (non-topological)
[PASS] integral of curl(T) over the plane = 0
[PASS] dimension of nu*b: [nu*2*pi*chi] = length (nu dimensionless) -> not a phase

=== S5. Dirac matrices, signature, Hamiltonian ===
[PASS] {gamma^a,gamma^b} = 2 eta^{ab} with eta = diag(+,-,-)
[PASS] gamma^0 squared = +1 (Clifford {g,g}=2 eta with eta = diag(+,-,-))
[PASS] gamma^5 anticommutes with gamma^0,1,2
[PASS] gamma^1 Sigma^3 = -i gamma^2
[PASS] gamma^0 gamma^i = tau_3 x sigma_i (H0 = tau_3 x sigma.p)
[PASS] gamma^0 (I x sigma_i) = -gamma^5 gamma^i  (valley-even sigma.A <-> axial coupling)

=== S6. Dirac operator: Cartesian, flat coordinates, polar ===
[PASS] e_1 = d/dX (flat crystal coordinate X = x + chi*phi)
[PASS] e_2 = d/dY
[PASS] polar form: gamma^1 coefficient
[PASS] polar form: gamma^2 coefficient incl. -(chi/rho) gamma^2 d_rho

=== S7. Time-reversal symmetry ===
[PASS] Theta = (tau1 x sigma1) K is a symmetry of H0
[PASS] Theta^2 = +1 (spinless)
[PASS] Theta exchanges valleys
[PASS] vector coupling tau3 x sigma.A is T-ODD (forbidden for static torsion)
[PASS] axial coupling 1 x sigma.A is T-EVEN (allowed)
[PASS] conclusion independent of the choice of physical Theta
[PASS] holonomy exp(i tau3 K.b) commutes with Theta

=== S8. Valley phase K.b for lattice Burgers vectors ===
[PASS] K.a1 = 4pi/3, K.a2 = 2pi/3
[PASS] K.b/2pi mod 1 takes only values [0, 1/3, 2/3]
[PASS] K.b = 0 mod 2pi iff n1 = n2 mod 3
[PASS] reciprocal vectors a_i.b_j = 2pi delta_ij
[PASS] K = (2 b1 + b2)/3

=== S9. Born cross-section of the contact (axial) torsion term ===
[PASS] K+: u is the E>0 eigenvector and |<k'|sigma_y|k>|^2 = sin^2((theta+theta')/2)
[PASS] K-: u is the E>0 eigenvector and |<k'|sigma_y|k>|^2 = sin^2((theta+theta')/2)
[PASS] sigma_tot = k*lambda**2/2
[PASS] sigma_tr(theta) = lambda^2 k (1/2 + cos(2 theta)/4)
[PASS] scalar contact: backscattering amplitude 0; axial-torsion contact: |M|^2 = 1

=== S10. Order of magnitude of nu5 ===
[PASS] lambda ~ delta_t*A_c/(hbar v_F) = sqrt(3)*a_cc*delta_t/t = a*(delta_t/t), a = sqrt(3) a_cc
[PASS] with |b| = a: nu5 = lambda/b ~ delta_t/t

=== S11. Strain-induced pseudo-gauge field: zero net flux ===
[PASS] Volterra field of Eq.(1): circulations [0, 0]
[PASS] isotropic elastic edge dislocation (any Poisson ratio): circulations [0, 0]

=== S13. The core as a valley flux tube (global effect of the torsion flux) ===
[PASS] a = K_a(theta^a - dx^a) = (K.b/2pi) dphi  (K.b = K1*2*pi*chi)
[PASS] da = 0 away from the core (pure-gauge locally)
[PASS] deformed loop enclosing core: circulation = 4.188790 = K.b = 4.188790
[PASS] loop not enclosing core: circulation = -5.55e-17
[PASS] loop winding twice: circulation = 2 K.b
[PASS] square enclosing an asymmetric core: enclosed flux = 4.188790 = K.b
[PASS] square cutting through the core: flux = 1.352 != K.b (only partial, non-topological)
[PASS] dislocation dipole (b, -b): total phase 0
[PASS] three dislocations b = a1: total phase 0 mod 2pi (Z3)
[PASS] b = a1 + a2: K.b = 2pi -> trivial
   Dirac partial waves in an AB flux alpha:
     m=-2 branch=+: orders (-7/3, -4/3) solves=True both-regular=False
     m=-2 branch=-: orders (7/3, 4/3) solves=True both-regular=True
     m=-1 branch=+: orders (-4/3, -1/3) solves=True both-regular=False
     m=-1 branch=-: orders (4/3, 1/3) solves=True both-regular=True
     m=+0 branch=+: orders (-1/3, 2/3) solves=True both-regular=False
     m=+0 branch=-: orders (1/3, -2/3) solves=True both-regular=False
     m=+1 branch=+: orders (2/3, 5/3) solves=True both-regular=True
     m=+1 branch=-: orders (-2/3, -5/3) solves=True both-regular=False
     m=+2 branch=+: orders (5/3, 8/3) solves=True both-regular=True
     m=+2 branch=-: orders (-5/3, -8/3) solves=True both-regular=False
[PASS] partial waves J_{+-(m-alpha)}, J_{+-(m+1-alpha)} solve the radial Dirac equations
[PASS] exactly one channel (m = [0]) has no solution regular in both components -> core boundary condition

=== S13b. Anandan phase of an isolated dislocation: topological + dispersive parts ===
[PASS] dispersive phase |q.b| at 0.1 eV = 0.037 rad, at 0.5 eV = 0.187 rad
[PASS] all six minimal Burgers vectors (5-7) have topological factor exp(-+2 pi i/3) != 1
[PASS] b = a1: exp(-i K.b) = exp(+2 pi i/3); b = 2 a1: exp(-2 pi i/3)

=== S15. Spiral-dislocation metric: isometric to the plane minus a disk ===
[PASS] Z = (rho - i chi) e^{i phi} pulls back dX^2+dY^2 to (drho + chi dphi)^2 + rho^2 dphi^2
[PASS] Jacobian determinant = rho
[PASS] Z single valued in phi
[PASS] |Z|^2 = rho^2 + chi^2 (rho = 0 is a circle of radius chi)
[PASS] map is injective on a grid (min separation of distinct images 2.4e-03 > 0)
[PASS] frame circulation oint theta^1 = 2 pi chi on rho = R
[PASS] translational Euclidean holonomy of the spiral metric: oint dZ = 0
[PASS] edge dislocation (S1): developing map jumps by b = 2 pi chi

=== S7b. Fundamental Dirac fermion in 3+1: both nonminimal couplings are T-odd ===
[PASS] 3+1: T = i g^1 g^3 K leaves H0 invariant and T^2 = -1
[PASS] 3+1: gamma^0 gamma^5 gamma^i = +-Sigma^i
[PASS] 3+1: vector coupling alpha.T is T-odd for static real T
[PASS] 3+1: axial coupling Sigma.T is T-odd for static real T

SUMMARY: 77/77 checks passed

